Observation of new resonances in the $\Lambda_{b}^0\pi^+\pi^-$ system

We report the observation of a new structure in the $\Lambda_b^0 \pi^+\pi^-$ spectrum using the full LHCb data set of $pp$ collisions, corresponding to an integrated luminosity of $9\,\mathrm{fb}^{-1}$, collected at $\sqrt{s}=7$, 8 and $13\,\mathrm{TeV}$. A study of the structure suggests its interpretation as a superposition of two almost degenerate narrow states. The masses and widths of these states are measured to be \begin{eqnarray*} m_{\Lambda_{b}\mathrm{(6146)}^0} &=&6146.17 \pm 0.33 \pm 0.22 \pm 0.16\,\mathrm{MeV} \,, m_{\Lambda_{b}\mathrm{(6152)}^0} &=&6152.51 \pm 0.26 \pm 0.22 \pm 0.16\,\mathrm{MeV} \,, \Gamma_{\Lambda_{b}\mathrm{(6146)}^0}&=&\phantom{615}2.9\phantom{0}\pm 1.3\phantom{0} \pm 0.3\phantom{0}\,\mathrm{MeV}\,, \Gamma_{\Lambda_{b}\mathrm{(6152)}^0} &=&\phantom{615}2.1\phantom{0}\pm 0.8\phantom{0} \pm 0.3\phantom{0}\,\mathrm{MeV}\,, \end{eqnarray*} with a mass splitting of $\Delta m = 6.34 \pm 0.32 \pm 0.02\,\mathrm{MeV}$, where the first uncertainty is statistical, the second systematic and the third derives from the knowledge of the mass of the $\Lambda_b^0$ baryon. The measured masses and widths of these new excited states suggest their possible interpretation as a doublet of $\Lambda_{b}\mathrm{(1D)}^0$ states.

==> figs/Fig1.C <==
void FIGURE_FIRST_1()
{
//=========Macro generated from canvas: glFig1/Ostap
//=========  (Sun Jun 16 16:43:43 2019) by ROOT version 6.16/00
   TCanvas *glFig1 = new TCanvas("glFig1", "Ostap",2,51,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFig1->SetHighLightColor(2);
   glFig1->Range(0,0,1,1);
   glFig1->SetFillColor(0);
   glFig1->SetBorderMode(0);
   glFig1->SetBorderSize(2);
   glFig1->SetTickx(1);
   glFig1->SetTicky(1);
   glFig1->SetRightMargin(0.05);
   glFig1->SetTopMargin(0.05);
   glFig1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFig1_0_1
   TPad *pad_glFig1_0_1 = new TPad("pad_glFig1_0_1", "",0,0.525,0.95,1);
   pad_glFig1_0_1->Draw();
   pad_glFig1_0_1->cd();
   pad_glFig1_0_1->Range(6.082538,0.99,6.24985,3352.825);
   pad_glFig1_0_1->SetFillColor(0);
   pad_glFig1_0_1->SetBorderMode(0);
   pad_glFig1_0_1->SetBorderSize(0);
   pad_glFig1_0_1->SetTickx(1);
   pad_glFig1_0_1->SetTicky(1);
   pad_glFig1_0_1->SetRightMargin(0);
   pad_glFig1_0_1->SetBottomMargin(0);
   pad_glFig1_0_1->SetFrameBorderMode(0);
   pad_glFig1_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_19b5ad20__1 = new TH1D("frame_19b5ad20__1","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_19b5ad20__1->SetBinContent(1,2702.419);
   frame_19b5ad20__1->SetMinimum(0.99);
   frame_19b5ad20__1->SetMaximum(3000);
   frame_19b5ad20__1->SetEntries(1);
   frame_19b5ad20__1->SetDirectory(0);
   frame_19b5ad20__1->SetStats(0);
   frame_19b5ad20__1->SetMarkerStyle(20);
   frame_19b5ad20__1->SetMarkerSize(1.2);
   frame_19b5ad20__1->GetXaxis()->SetNdivisions(504);
   frame_19b5ad20__1->GetXaxis()->SetLabelFont(133);
   frame_19b5ad20__1->GetXaxis()->SetLabelOffset(0.015);
   frame_19b5ad20__1->GetXaxis()->SetLabelSize(24);
   frame_19b5ad20__1->GetXaxis()->SetTitleSize(-1);
   frame_19b5ad20__1->GetXaxis()->SetTitleOffset(1);
   frame_19b5ad20__1->GetXaxis()->SetTitleFont(132);
   frame_19b5ad20__1->GetYaxis()->SetNdivisions(504);
   frame_19b5ad20__1->GetYaxis()->SetLabelFont(133);
   frame_19b5ad20__1->GetYaxis()->SetLabelSize(24);
   frame_19b5ad20__1->GetYaxis()->SetTitleSize(0.05);
   frame_19b5ad20__1->GetYaxis()->SetTitleFont(132);
   frame_19b5ad20__1->GetZaxis()->SetLabelFont(132);
   frame_19b5ad20__1->GetZaxis()->SetLabelSize(0.05);
   frame_19b5ad20__1->GetZaxis()->SetTitleSize(0.05);
   frame_19b5ad20__1->GetZaxis()->SetTitleOffset(1);
   frame_19b5ad20__1->GetZaxis()->SetTitleFont(132);
   frame_19b5ad20__1->Draw("FUNC");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx1[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy1[56] = {
   0,
   911.9089,
   911.9089,
   930.9167,
   950.4664,
   970.558,
   991.1914,
   1012.367,
   1034.084,
   1056.343,
   1079.144,
   1102.487,
   1126.372,
   1150.799,
   1175.768,
   1201.278,
   1227.331,
   1253.925,
   1281.061,
   1308.739,
   1336.959,
   1365.721,
   1395.025,
   1424.871,
   1455.258,
   1486.188,
   1517.659,
   1549.673,
   1582.228,
   1615.325,
   1648.964,
   1683.145,
   1717.868,
   1753.133,
   1788.939,
   1825.288,
   1862.178,
   1899.61,
   1937.585,
   1976.101,
   2015.159,
   2054.759,
   2094.901,
   2135.584,
   2176.81,
   2218.577,
   2260.887,
   2303.738,
   2347.131,
   2391.066,
   2435.543,
   2480.562,
   2526.123,
   2526.123,
   2526.123,
   0};
   TGraph *graph = new TGraph(56,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx1,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy1);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1","Projection of model(cR1L1_R1R1)",100,6.0814,6.2686);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMaximum(2778.735);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]1);
   
   graph->Draw("l");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx2[246] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.1165,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.12475,
   6.1255,
   6.12625,
   6.127,
   6.12775,
   6.1285,
   6.12925,
   6.13,
   6.13075,
   6.1315,
   6.131875,
   6.13225,
   6.132625,
   6.133,
   6.133375,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139937,
   6.140125,
   6.140312,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.14575,
   6.146125,
   6.146312,
   6.1465,
   6.146687,
   6.146875,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152125,
   6.152312,
   6.1525,
   6.152687,
   6.152875,
   6.15325,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.155312,
   6.1555,
   6.155687,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.157938,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.161313,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.164125,
   6.1645,
   6.164875,
   6.16525,
   6.165625,
   6.166,
   6.166375,
   6.16675,
   6.167125,
   6.1675,
   6.16825,
   6.169,
   6.16975,
   6.1705,
   6.17125,
   6.172,
   6.17275,
   6.1735,
   6.17425,
   6.175,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.1825,
   6.184,
   6.1855,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy2[246] = {
   0,
   3.65236,
   4.307887,
   5.114529,
   6.119567,
   7.390488,
   9.025467,
   10.02278,
   11.17152,
   12.50288,
   14.05636,
   15.88255,
   18.04702,
   19.28202,
   20.63589,
   22.12392,
   23.76389,
   25.57658,
   27.58635,
   29.8219,
   32.31722,
   35.11274,
   38.25682,
   39.97729,
   41.80758,
   43.75687,
   45.83526,
   48.05392,
   50.42517,
   52.96263,
   55.6814,
   58.59821,
   61.7316,
   65.10216,
   68.73277,
   72.64881,
   76.87851,
   81.45321,
   86.40768,
   89.03921,
   91.78046,
   94.63688,
   97.61421,
   100.7185,
   103.956,
   107.3334,
   110.8576,
   114.5358,
   118.3756,
   122.3849,
   126.5719,
   130.945,
   135.5131,
   140.2852,
   145.2707,
   150.479,
   155.9201,
   161.6037,
   167.54,
   173.7389,
   180.2105,
   186.9646,
   194.0109,
   201.3587,
   209.0166,
   216.9929,
   225.2947,
   233.9282,
   242.8985,
   252.2088,
   261.8609,
   271.8544,
   282.1864,
   292.8514,
   303.841,
   315.1431,
   326.7422,
   338.6187,
   350.7483,
   363.1026,
   375.6477,
   401.1499,
   426.881,
   439.6922,
   452.3823,
   464.8819,
   477.1175,
   489.0126,
   494.8077,
   500.4877,
   506.0427,
   511.4623,
   516.7364,
   521.855,
   526.808,
   531.5855,
   536.1778,
   540.5754,
   544.769,
   548.7497,
   552.5089,
   556.0382,
   559.33,
   562.3769,
   565.1719,
   567.7088,
   569.9818,
   571.9858,
   573.7162,
   575.1692,
   576.3415,
   577.2306,
   577.8347,
   578.1526,
   578.184,
   577.9292,
   577.3893,
   576.5658,
   575.4614,
   574.0791,
   572.4227,
   570.4966,
   568.306,
   565.8563,
   563.1539,
   560.2054,
   557.018,
   553.5995,
   549.9579,
   546.1016,
   542.0394,
   537.7804,
   533.3339,
   528.7095,
   523.9168,
   518.9656,
   513.8658,
   508.6274,
   503.2603,
   497.7744,
   486.4856,
   474.8386,
   462.9085,
   450.767,
   438.4824,
   413.7331,
   389.1111,
   376.9666,
   364.986,
   353.2029,
   341.6461,
   330.34,
   319.3046,
   308.556,
   298.1068,
   287.9663,
   278.141,
   268.6344,
   259.4481,
   250.5814,
   242.032,
   233.796,
   225.8682,
   218.2426,
   210.912,
   203.8687,
   197.1045,
   190.6108,
   184.3785,
   178.3986,
   172.662,
   167.1593,
   161.8815,
   156.8195,
   151.9645,
   147.3077,
   142.8407,
   138.5553,
   134.4435,
   130.4976,
   126.7101,
   123.074,
   119.5824,
   116.2286,
   113.0065,
   109.9099,
   106.9332,
   104.0708,
   101.3175,
   96.11862,
   91.29933,
   86.82608,
   82.66849,
   78.79912,
   75.19317,
   71.82826,
   68.68417,
   65.74261,
   62.98707,
   60.40258,
   57.97559,
   55.69382,
   53.54611,
   51.52231,
   49.61321,
   46.1062,
   42.96626,
   40.1442,
   37.59869,
   35.29481,
   33.20294,
   31.29781,
   29.5578,
   27.9643,
   26.50124,
   23.9125,
   21.70023,
   19.79428,
   18.14013,
   16.69486,
   15.42435,
   14.30117,
   13.30311,
   11.61282,
   10.24269,
   9.115517,
   8.176162,
   7.38437,
   6.710191,
   6.13096,
   5.629262,
   5.191533,
   4.80708,
   4.467374,
   4.165545,
   3.896008,
   3.654181,
   3.436279,
   3.239148,
   3.060145,
   2.897039,
   2.74794,
   2.611245,
   2.485901,
   2.485901,
   0};
   graph = new TGraph(246,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx2,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy2);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2","Projection of model(cR1L1_R1R1)",246,6.085,6.265);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMaximum(636.0025);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]2);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx3[54] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy3[54] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(54,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx3,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy3);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3","Projection of model(cR1L1_R1R1)",100,6.085,6.265);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMaximum(1.1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]3);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_fx4[155] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.1345,
   6.13525,
   6.136,
   6.13675,
   6.137125,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.1405,
   6.140875,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144625,
   6.145,
   6.145375,
   6.14575,
   6.1465,
   6.146875,
   6.147062,
   6.14725,
   6.147437,
   6.147625,
   6.147812,
   6.148,
   6.148187,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149312,
   6.1495,
   6.149687,
   6.149875,
   6.150062,
   6.15025,
   6.150437,
   6.150625,
   6.150812,
   6.151,
   6.151187,
   6.151375,
   6.151562,
   6.15175,
   6.151937,
   6.152125,
   6.1525,
   6.15325,
   6.153625,
   6.154,
   6.154375,
   6.15475,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.158875,
   6.15925,
   6.159625,
   6.16,
   6.160375,
   6.16075,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.16825,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_fy4[155] = {
   0,
   915.5613,
   915.5613,
   935.2246,
   955.5809,
   976.6775,
   998.5819,
   1021.392,
   1045.256,
   1057.649,
   1070.4,
   1083.559,
   1097.191,
   1111.384,
   1126.251,
   1141.948,
   1158.689,
   1167.541,
   1176.775,
   1186.449,
   1196.634,
   1207.415,
   1218.897,
   1231.206,
   1244.5,
   1258.973,
   1266.724,
   1274.863,
   1283.429,
   1292.464,
   1302.016,
   1312.136,
   1322.881,
   1334.312,
   1346.497,
   1359.507,
   1373.417,
   1388.307,
   1404.255,
   1421.341,
   1439.642,
   1449.269,
   1459.223,
   1469.511,
   1480.138,
   1491.108,
   1502.421,
   1514.078,
   1526.075,
   1538.407,
   1551.066,
   1577.313,
   1604.673,
   1632.935,
   1661.808,
   1719.808,
   1747.939,
   1761.535,
   1774.714,
   1787.394,
   1799.494,
   1810.935,
   1821.636,
   1831.525,
   1840.529,
   1848.586,
   1855.639,
   1861.638,
   1866.546,
   1870.334,
   1872.985,
   1874.493,
   1874.862,
   1874.111,
   1872.266,
   1869.365,
   1865.455,
   1860.593,
   1854.841,
   1848.268,
   1840.947,
   1832.955,
   1824.371,
   1815.274,
   1805.744,
   1785.69,
   1743.587,
   1722.513,
   1701.945,
   1682.171,
   1663.404,
   1645.788,
   1629.414,
   1614.32,
   1600.512,
   1587.965,
   1576.633,
   1566.459,
   1557.375,
   1549.309,
   1542.187,
   1535.937,
   1530.489,
   1525.776,
   1521.735,
   1518.309,
   1515.442,
   1513.087,
   1511.198,
   1509.734,
   1508.658,
   1507.937,
   1507.539,
   1507.61,
   1508.681,
   1510.598,
   1513.234,
   1516.486,
   1520.269,
   1524.511,
   1529.154,
   1539.455,
   1550.862,
   1563.156,
   1576.174,
   1589.795,
   1603.928,
   1618.503,
   1633.465,
   1664.388,
   1696.448,
   1729.481,
   1763.375,
   1798.055,
   1833.464,
   1869.563,
   1906.321,
   1943.716,
   1981.73,
   2020.35,
   2059.566,
   2099.368,
   2139.75,
   2180.706,
   2222.232,
   2264.323,
   2306.977,
   2350.191,
   2393.963,
   2438.291,
   2483.173,
   2528.609,
   2528.609,
   2528.609,
   0};
   graph = new TGraph(155,cR1L1_R1_Norm[mass]_fx4,cR1L1_R1_Norm[mass]_fy4);
   graph->SetName("cR1L1_R1_Norm[mass]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB4 = new TH1F("Graph_cR1L1_R1_NormoBmasscB4","Projection of model(cR1L1_R1R1)",155,6.0814,6.2686);
   Graph_cR1L1_R1_NormoBmasscB4->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB4->SetMaximum(2781.47);
   Graph_cR1L1_R1_NormoBmasscB4->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB4->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB4->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB4->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3001[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1000_fy3001[50] = {
   951,
   938,
   896,
   997,
   1038,
   1057,
   1042,
   1096,
   1164,
   1118,
   1168,
   1232,
   1237,
   1372,
   1511,
   1781,
   1760,
   1891,
   1644,
   1489,
   1420,
   1491,
   1495,
   1552,
   1596,
   1580,
   1633,
   1559,
   1741,
   1685,
   1835,
   1781,
   1834,
   1799,
   1891,
   1948,
   1907,
   2016,
   2173,
   2012,
   2107,
   2221,
   2185,
   2301,
   2324,
   2350,
   2267,
   2451,
   2523,
   2362};
   Double_t h_ds_1000_felx3001[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fely3001[50] = {
   30.34234,
   30.13087,
   29.43743,
   31.07927,
   31.72189,
   32.01538,
   31.7839,
   32.60967,
   33.62111,
   32.94025,
   33.67967,
   34.60342,
   34.67456,
   36.54389,
   38.3748,
   41.70486,
   41.45533,
   42.9885,
   40.04935,
   38.0908,
   37.1862,
   38.11671,
   38.16846,
   38.8986,
   39.4531,
   39.25236,
   39.91349,
   38.98734,
   41.22829,
   40.5518,
   42.33982,
   41.70486,
   42.32814,
   41.91757,
   42.9885,
   43.63899,
   43.17207,
   44.40267,
   46.11813,
   44.35811,
   45.40479,
   46.63014,
   46.24666,
   47.47135,
   47.71048,
   47.97938,
   47.11565,
   49.0101,
   49.73196,
   48.10298};
   Double_t h_ds_1000_fehx3001[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fehy3001[50] = {
   31.34234,
   31.13087,
   30.43743,
   32.07927,
   32.72189,
   33.01538,
   32.7839,
   33.60967,
   34.62111,
   33.94025,
   34.67967,
   35.60342,
   35.67456,
   37.54389,
   39.3748,
   42.70486,
   42.45533,
   43.9885,
   41.04935,
   39.0908,
   38.1862,
   39.11671,
   39.16846,
   39.8986,
   40.4531,
   40.25236,
   40.91349,
   39.98734,
   42.22829,
   41.5518,
   43.33982,
   42.70486,
   43.32814,
   42.91757,
   43.9885,
   44.63899,
   44.17207,
   45.40267,
   47.11813,
   45.35811,
   46.40479,
   47.63014,
   47.24666,
   48.47135,
   48.71048,
   48.97938,
   48.11565,
   50.0101,
   50.73196,
   49.10298};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3001,h_ds_1000_fy3001,h_ds_1000_felx3001,h_ds_1000_fehx3001,h_ds_1000_fely3001,h_ds_1000_fehy3001);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_10003001 = new TH1F("Graph_h_ds_10003001","Histogram of ds_1000_plot__mass",100,6.085,6.265);
   Graph_h_ds_10003001->SetMinimum(695.8456);
   Graph_h_ds_10003001->SetMaximum(2744.449);
   Graph_h_ds_10003001->SetDirectory(0);
   Graph_h_ds_10003001->SetStats(0);
   Graph_h_ds_10003001->SetMarkerStyle(20);
   Graph_h_ds_10003001->SetMarkerSize(1.2);
   Graph_h_ds_10003001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003001);
   
   grae->Draw("zp");
   
   TH1D *frame_19b5ad20__2 = new TH1D("frame_19b5ad20__2","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_19b5ad20__2->SetBinContent(1,2702.419);
   frame_19b5ad20__2->SetMinimum(0.99);
   frame_19b5ad20__2->SetMaximum(3000);
   frame_19b5ad20__2->SetEntries(1);
   frame_19b5ad20__2->SetDirectory(0);
   frame_19b5ad20__2->SetStats(0);
   frame_19b5ad20__2->SetMarkerStyle(20);
   frame_19b5ad20__2->SetMarkerSize(1.2);
   frame_19b5ad20__2->GetXaxis()->SetNdivisions(504);
   frame_19b5ad20__2->GetXaxis()->SetLabelFont(133);
   frame_19b5ad20__2->GetXaxis()->SetLabelOffset(0.015);
   frame_19b5ad20__2->GetXaxis()->SetLabelSize(24);
   frame_19b5ad20__2->GetXaxis()->SetTitleSize(-1);
   frame_19b5ad20__2->GetXaxis()->SetTitleOffset(1);
   frame_19b5ad20__2->GetXaxis()->SetTitleFont(132);
   frame_19b5ad20__2->GetYaxis()->SetNdivisions(504);
   frame_19b5ad20__2->GetYaxis()->SetLabelFont(133);
   frame_19b5ad20__2->GetYaxis()->SetLabelSize(24);
   frame_19b5ad20__2->GetYaxis()->SetTitleSize(0.05);
   frame_19b5ad20__2->GetYaxis()->SetTitleFont(132);
   frame_19b5ad20__2->GetZaxis()->SetLabelFont(132);
   frame_19b5ad20__2->GetZaxis()->SetLabelSize(0.05);
   frame_19b5ad20__2->GetZaxis()->SetTitleSize(0.05);
   frame_19b5ad20__2->GetZaxis()->SetTitleOffset(1);
   frame_19b5ad20__2->GetZaxis()->SetTitleFont(132);
   frame_19b5ad20__2->Draw("AXISSAME");
   pad_glFig1_0_1->Modified();
   glFig1->cd();
  
// ------------>Primitives in pad: pad_glFig1_0_0
   TPad *pad_glFig1_0_0 = new TPad("pad_glFig1_0_0", "",0,0,0.95,0.525);
   pad_glFig1_0_0->Draw();
   pad_glFig1_0_0->cd();
   pad_glFig1_0_0->Range(6.082538,-117.6447,6.24985,499.99);
   pad_glFig1_0_0->SetFillColor(0);
   pad_glFig1_0_0->SetBorderMode(0);
   pad_glFig1_0_0->SetBorderSize(0);
   pad_glFig1_0_0->SetTickx(1);
   pad_glFig1_0_0->SetTicky(1);
   pad_glFig1_0_0->SetRightMargin(0);
   pad_glFig1_0_0->SetTopMargin(0);
   pad_glFig1_0_0->SetBottomMargin(0.1904762);
   pad_glFig1_0_0->SetFrameBorderMode(0);
   pad_glFig1_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_1afb5440__3 = new TH1D("frame_1afb5440__3","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1afb5440__3->SetBinContent(1,335.8796);
   frame_1afb5440__3->SetMinimum(0);
   frame_1afb5440__3->SetMaximum(499.99);
   frame_1afb5440__3->SetEntries(1);
   frame_1afb5440__3->SetDirectory(0);
   frame_1afb5440__3->SetStats(0);
   frame_1afb5440__3->SetMarkerStyle(20);
   frame_1afb5440__3->SetMarkerSize(1.2);
   frame_1afb5440__3->GetXaxis()->SetNdivisions(504);
   frame_1afb5440__3->GetXaxis()->SetLabelFont(133);
   frame_1afb5440__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1afb5440__3->GetXaxis()->SetLabelSize(24);
   frame_1afb5440__3->GetXaxis()->SetTitleSize(-1);
   frame_1afb5440__3->GetXaxis()->SetTitleOffset(1);
   frame_1afb5440__3->GetXaxis()->SetTitleFont(132);
   frame_1afb5440__3->GetYaxis()->SetNdivisions(504);
   frame_1afb5440__3->GetYaxis()->SetLabelFont(133);
   frame_1afb5440__3->GetYaxis()->SetLabelSize(24);
   frame_1afb5440__3->GetYaxis()->SetTitleSize(0.05);
   frame_1afb5440__3->GetYaxis()->SetTitleFont(132);
   frame_1afb5440__3->GetZaxis()->SetLabelFont(132);
   frame_1afb5440__3->GetZaxis()->SetLabelSize(0.05);
   frame_1afb5440__3->GetZaxis()->SetTitleSize(0.05);
   frame_1afb5440__3->GetZaxis()->SetTitleOffset(1);
   frame_1afb5440__3->GetZaxis()->SetTitleFont(132);
   frame_1afb5440__3->Draw("FUNC");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx5[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy5[56] = {
   0,
   166.5812,
   166.5812,
   168.9991,
   171.426,
   173.8617,
   176.3064,
   178.76,
   181.2226,
   183.6941,
   186.1745,
   188.6639,
   191.1621,
   193.6694,
   196.1855,
   198.7106,
   201.2446,
   203.7875,
   206.3394,
   208.9002,
   211.4699,
   214.0486,
   216.6362,
   219.2327,
   221.8382,
   224.4526,
   227.0759,
   229.7082,
   232.3494,
   234.9995,
   237.6585,
   240.3265,
   243.0034,
   245.6893,
   248.3841,
   251.0878,
   253.8004,
   256.522,
   259.2525,
   261.992,
   264.7403,
   267.4976,
   270.2639,
   273.039,
   275.8231,
   278.6161,
   281.4181,
   284.229,
   287.0488,
   289.8776,
   292.7153,
   295.5619,
   298.4174,
   298.4174,
   298.4174,
   0};
   graph = new TGraph(56,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx5,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy5);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5","Projection of model(cR1L1_R1R1)",100,6.0814,6.2686);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->SetMaximum(328.2592);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]5);
   
   graph->Draw("l");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx6[240] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.1165,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.12775,
   6.1285,
   6.12925,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.139937,
   6.140125,
   6.140312,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146312,
   6.1465,
   6.146687,
   6.146875,
   6.147062,
   6.14725,
   6.147625,
   6.148,
   6.148187,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152781,
   6.152875,
   6.152969,
   6.153062,
   6.153156,
   6.15325,
   6.153344,
   6.153437,
   6.153531,
   6.153625,
   6.153719,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.1555,
   6.155687,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.157938,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.161313,
   6.1615,
   6.161688,
   6.161875,
   6.162063,
   6.16225,
   6.162438,
   6.162625,
   6.162812,
   6.163,
   6.163375,
   6.16375,
   6.164125,
   6.1645,
   6.164875,
   6.16525,
   6.165625,
   6.166,
   6.166375,
   6.16675,
   6.167125,
   6.1675,
   6.167875,
   6.16825,
   6.168625,
   6.169,
   6.16975,
   6.1705,
   6.17125,
   6.172,
   6.17275,
   6.1735,
   6.17425,
   6.175,
   6.17575,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.1825,
   6.184,
   6.1855,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy6[240] = {
   0,
   0.4663509,
   0.5474551,
   0.6465192,
   0.7688832,
   0.92209,
   1.116935,
   1.234658,
   1.36928,
   1.524078,
   1.703153,
   1.911684,
   2.15628,
   2.445481,
   2.790454,
   2.988307,
   3.206019,
   3.446257,
   3.712142,
   4.007341,
   4.336182,
   4.7038,
   5.116319,
   5.581073,
   5.835731,
   6.106897,
   6.395969,
   6.704487,
   7.034155,
   7.386854,
   7.764665,
   8.169896,
   8.605103,
   9.073122,
   9.5771,
   10.12053,
   10.70729,
   11.34169,
   12.02849,
   12.77298,
   13.16867,
   13.58101,
   14.01083,
   14.459,
   14.92642,
   15.41403,
   15.92283,
   16.45385,
   17.00815,
   17.58685,
   18.19111,
   18.82212,
   19.48112,
   20.16937,
   20.88816,
   21.63882,
   22.4227,
   23.24113,
   24.09549,
   24.9871,
   25.91731,
   26.88741,
   27.89863,
   28.95215,
   30.04903,
   31.19025,
   32.3766,
   33.60874,
   34.8871,
   36.21185,
   37.58291,
   38.99986,
   40.46191,
   41.96786,
   43.51605,
   45.10433,
   46.72998,
   48.3897,
   50.07957,
   51.79498,
   55.28054,
   58.79551,
   60.54499,
   62.27763,
   63.98404,
   65.65428,
   67.27797,
   68.84439,
   69.60272,
   70.34264,
   71.06276,
   71.76174,
   72.4382,
   73.09082,
   73.71828,
   74.3193,
   74.89262,
   75.43703,
   75.95137,
   76.43452,
   76.88543,
   77.30309,
   77.68658,
   78.03504,
   78.34768,
   78.62381,
   78.8628,
   79.06413,
   79.22735,
   79.35211,
   79.43816,
   79.48534,
   79.49358,
   79.46291,
   79.39348,
   79.28549,
   79.13927,
   78.95523,
   78.73386,
   78.47577,
   78.18161,
   77.85213,
   77.48817,
   77.09062,
   76.66044,
   76.19867,
   75.70637,
   75.1847,
   74.63482,
   74.05795,
   73.45535,
   72.8283,
   72.1781,
   71.50608,
   70.81357,
   70.10192,
   69.37247,
   68.62656,
   67.0907,
   65.50484,
   63.87918,
   62.22351,
   60.54709,
   53.79801,
   52.13508,
   50.49356,
   48.8781,
   47.2927,
   45.74077,
   44.2251,
   42.748,
   41.31126,
   39.91622,
   38.56381,
   37.25463,
   35.98892,
   34.76667,
   33.5876,
   32.45125,
   31.35696,
   30.30393,
   29.29123,
   28.31785,
   27.38269,
   26.48459,
   25.62235,
   24.79476,
   24.00057,
   23.23854,
   22.50744,
   21.80603,
   21.13312,
   20.48752,
   19.86808,
   19.27367,
   18.70322,
   18.15566,
   17.62998,
   17.12521,
   16.6404,
   16.17466,
   15.72712,
   15.29694,
   14.88336,
   14.10294,
   13.38025,
   12.71017,
   12.08806,
   11.50975,
   10.97142,
   10.46966,
   10.00138,
   9.563762,
   9.15429,
   8.770671,
   8.410831,
   8.07289,
   7.755145,
   7.456047,
   7.174188,
   6.657179,
   6.195165,
   5.780676,
   5.407446,
   5.070195,
   4.764452,
   4.486411,
   4.232821,
   4.000891,
   3.788213,
   3.412559,
   3.092232,
   2.816807,
   2.578202,
   2.370075,
   2.187395,
   2.026129,
   1.755392,
   1.538233,
   1.361209,
   1.21486,
   1.092373,
   0.9887366,
   0.9001981,
   0.823901,
   0.7576392,
   0.6996862,
   0.6486748,
   0.603511,
   0.5633099,
   0.52735,
   0.4950377,
   0.4658812,
   0.4394696,
   0.4154579,
   0.3935543,
   0.3735115,
   0.3551423,
   0.3551423,
   0};
   graph = new TGraph(240,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx6,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy6);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6","Projection of model(cR1L1_R1R1)",240,6.085,6.265);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->SetMaximum(87.44293);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]6);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx7[54] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy7[54] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(54,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx7,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy7);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7","Projection of model(cR1L1_R1R1)",100,6.085,6.265);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->SetMaximum(1.1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]7);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_fx8[208] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.1345,
   6.13525,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.1405,
   6.140875,
   6.14125,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146312,
   6.1465,
   6.146687,
   6.146875,
   6.14725,
   6.147625,
   6.148,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149312,
   6.1495,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152781,
   6.152875,
   6.152969,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.15475,
   6.1555,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.157938,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.164125,
   6.1645,
   6.164875,
   6.16525,
   6.165625,
   6.166,
   6.166375,
   6.16675,
   6.1675,
   6.16825,
   6.169,
   6.16975,
   6.1705,
   6.17125,
   6.172,
   6.17275,
   6.1735,
   6.175,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.1825,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_fy8[208] = {
   0,
   167.0476,
   167.0476,
   169.5466,
   172.0725,
   174.6306,
   177.2285,
   179.877,
   182.5919,
   183.9813,
   185.3972,
   186.8449,
   188.3308,
   189.8635,
   191.4543,
   193.1179,
   194.8743,
   195.7954,
   196.7508,
   197.7455,
   198.7857,
   199.8786,
   201.0332,
   202.2601,
   203.5724,
   204.2653,
   204.9858,
   205.7365,
   206.52,
   207.3397,
   208.199,
   209.1017,
   210.0523,
   211.0553,
   212.1162,
   213.2408,
   214.4355,
   215.7073,
   217.0641,
   218.5142,
   219.2771,
   220.0667,
   220.8844,
   221.7313,
   222.6089,
   223.5183,
   224.461,
   225.4383,
   226.4515,
   227.502,
   228.5912,
   229.7203,
   230.8905,
   232.1031,
   233.3591,
   234.6594,
   236.0049,
   237.3963,
   238.8339,
   240.3179,
   241.8482,
   243.4245,
   245.0459,
   246.7113,
   248.4189,
   250.1667,
   251.9518,
   253.7711,
   257.4956,
   261.3005,
   265.1349,
   268.9366,
   270.8029,
   272.633,
   274.4167,
   276.143,
   277.8013,
   279.3804,
   280.8696,
   281.5771,
   282.2582,
   282.9115,
   283.536,
   284.1304,
   284.6937,
   285.2247,
   285.7225,
   286.1861,
   286.6147,
   287.0074,
   287.3637,
   287.6828,
   287.9643,
   288.2077,
   288.4127,
   288.5789,
   288.7063,
   288.7947,
   288.8443,
   288.855,
   288.8273,
   288.7613,
   288.6575,
   288.5164,
   288.3386,
   288.1247,
   287.8755,
   287.5918,
   287.2746,
   286.9247,
   286.5433,
   286.1313,
   285.6899,
   285.2204,
   284.7239,
   283.655,
   282.4935,
   281.2502,
   279.9356,
   278.5606,
   277.1357,
   275.671,
   272.6609,
   266.5562,
   263.5741,
   262.1199,
   260.6958,
   259.3052,
   257.9509,
   256.6352,
   255.3599,
   254.1263,
   252.9354,
   251.7877,
   250.6836,
   249.6229,
   248.6055,
   247.6308,
   246.6983,
   245.807,
   244.956,
   244.1445,
   243.3712,
   242.6349,
   241.9346,
   241.269,
   240.6368,
   240.0368,
   239.4677,
   238.9284,
   238.4176,
   237.4769,
   236.6366,
   235.888,
   235.2232,
   234.6348,
   234.1161,
   233.6609,
   233.2635,
   232.9189,
   232.6224,
   232.3699,
   232.1574,
   231.9817,
   231.8396,
   231.7283,
   231.6453,
   231.5551,
   231.5533,
   231.6268,
   231.7648,
   231.9583,
   232.1999,
   232.4834,
   232.8033,
   233.1554,
   233.941,
   234.8159,
   235.7619,
   236.7655,
   237.8163,
   238.9061,
   240.0286,
   242.3527,
   244.7588,
   247.2275,
   249.7453,
   252.3026,
   254.8928,
   257.5107,
   260.1527,
   262.8159,
   265.498,
   268.1973,
   270.9125,
   273.6425,
   276.3864,
   279.1435,
   281.9131,
   284.6949,
   287.4883,
   290.293,
   293.1088,
   295.9354,
   298.7726,
   298.7726,
   298.7726,
   0};
   graph = new TGraph(208,cR1L1_R1_Norm[mass]_fx8,cR1L1_R1_Norm[mass]_fy8);
   graph->SetName("cR1L1_R1_Norm[mass]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB8 = new TH1F("Graph_cR1L1_R1_NormoBmasscB8","Projection of model(cR1L1_R1R1)",208,6.0814,6.2686);
   Graph_cR1L1_R1_NormoBmasscB8->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB8->SetMaximum(328.6498);
   Graph_cR1L1_R1_NormoBmasscB8->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB8->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB8->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB8->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB8->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB8->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB8->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB8->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB8->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB8->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB8->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB8->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB8->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]8);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1000_fy3002[50] = {
   144,
   164,
   176,
   181,
   203,
   189,
   197,
   201,
   175,
   204,
   187,
   208,
   176,
   200,
   242,
   254,
   275,
   284,
   274,
   234,
   240,
   245,
   233,
   279,
   221,
   211,
   257,
   206,
   222,
   242,
   250,
   232,
   266,
   242,
   237,
   266,
   265,
   239,
   284,
   291,
   284,
   282,
   297,
   276,
   299,
   284,
   277,
   293,
   302,
   273};
   Double_t h_ds_1000_felx3002[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fely3002[50] = {
   11.51041,
   12.31601,
   12.77592,
   12.96291,
   13.75658,
   13.25682,
   13.54457,
   13.68626,
   12.7382,
   13.79161,
   13.18393,
   13.93087,
   12.77592,
   13.65097,
   15.06438,
   15.44522,
   16.09066,
   16.35972,
   16.0605,
   14.80523,
   15,
   15.16046,
   14.77252,
   16.21077,
   14.37447,
   14.03444,
   15.53901,
   13.86141,
   14.40805,
   15.06438,
   15.31929,
   14.73975,
   15.81717,
   15.06438,
   14.90292,
   15.81717,
   15.7865,
   14.96771,
   16.35972,
   16.56605,
   16.35972,
   16.3003,
   16.74094,
   16.12077,
   16.79884,
   16.35972,
   16.15083,
   16.62454,
   16.88534,
   16.03028};
   Double_t h_ds_1000_fehx3002[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fehy3002[50] = {
   12.51041,
   13.31601,
   13.77592,
   13.96291,
   14.75658,
   14.25682,
   14.54457,
   14.68626,
   13.7382,
   14.79161,
   14.18393,
   14.93087,
   13.77592,
   14.65097,
   16.06438,
   16.44522,
   17.09066,
   17.35972,
   17.0605,
   15.80523,
   16,
   16.16046,
   15.77252,
   17.21077,
   15.37447,
   15.03444,
   16.53901,
   14.86141,
   15.40805,
   16.06438,
   16.31929,
   15.73975,
   16.81717,
   16.06438,
   15.90292,
   16.81717,
   16.7865,
   15.96771,
   17.35972,
   17.56605,
   17.35972,
   17.3003,
   17.74094,
   17.12077,
   17.79884,
   17.35972,
   17.15083,
   17.62454,
   17.88534,
   17.03028};
   grae = new TGraphAsymmErrors(50,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__mass",100,6.085,6.265);
   Graph_h_ds_10003002->SetMinimum(113.75);
   Graph_h_ds_10003002->SetMaximum(338.6249);
   Graph_h_ds_10003002->SetDirectory(0);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->SetMarkerSize(1.2);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_1afb5440__4 = new TH1D("frame_1afb5440__4","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1afb5440__4->SetBinContent(1,335.8796);
   frame_1afb5440__4->SetMinimum(0);
   frame_1afb5440__4->SetMaximum(499.99);
   frame_1afb5440__4->SetEntries(1);
   frame_1afb5440__4->SetDirectory(0);
   frame_1afb5440__4->SetStats(0);
   frame_1afb5440__4->SetMarkerStyle(20);
   frame_1afb5440__4->SetMarkerSize(1.2);
   frame_1afb5440__4->GetXaxis()->SetNdivisions(504);
   frame_1afb5440__4->GetXaxis()->SetLabelFont(133);
   frame_1afb5440__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1afb5440__4->GetXaxis()->SetLabelSize(24);
   frame_1afb5440__4->GetXaxis()->SetTitleSize(-1);
   frame_1afb5440__4->GetXaxis()->SetTitleOffset(1);
   frame_1afb5440__4->GetXaxis()->SetTitleFont(132);
   frame_1afb5440__4->GetYaxis()->SetNdivisions(504);
   frame_1afb5440__4->GetYaxis()->SetLabelFont(133);
   frame_1afb5440__4->GetYaxis()->SetLabelSize(24);
   frame_1afb5440__4->GetYaxis()->SetTitleSize(0.05);
   frame_1afb5440__4->GetYaxis()->SetTitleFont(132);
   frame_1afb5440__4->GetZaxis()->SetLabelFont(132);
   frame_1afb5440__4->GetZaxis()->SetLabelSize(0.05);
   frame_1afb5440__4->GetZaxis()->SetTitleSize(0.05);
   frame_1afb5440__4->GetZaxis()->SetTitleOffset(1);
   frame_1afb5440__4->GetZaxis()->SetTitleFont(132);
   frame_1afb5440__4->Draw("AXISSAME");
   pad_glFig1_0_0->Modified();
   glFig1->cd();
   glFig1->Modified();
   glFig1->cd();
   glFig1->SetSelected(glFig1);
}


==> figs/Fig1_bf.C <==
void FIGURE_FIRST_2()
{
//=========Macro generated from canvas: glFig1/Ostap
//=========  (Sun Jun 16 16:43:44 2019) by ROOT version 6.16/00
   TCanvas *glFig1 = new TCanvas("glFig1", "Ostap",2,51,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFig1->SetHighLightColor(2);
   glFig1->Range(0,0,1,1);
   glFig1->SetFillColor(0);
   glFig1->SetBorderMode(0);
   glFig1->SetBorderSize(2);
   glFig1->SetTickx(1);
   glFig1->SetTicky(1);
   glFig1->SetRightMargin(0.05);
   glFig1->SetTopMargin(0.05);
   glFig1->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFig1_0_1
   TPad *pad_glFig1_0_1 = new TPad("pad_glFig1_0_1", "",0,0.525,0.95,1);
   pad_glFig1_0_1->Draw();
   pad_glFig1_0_1->cd();
   pad_glFig1_0_1->Range(6.082538,0.99,6.24985,3352.825);
   pad_glFig1_0_1->SetFillColor(0);
   pad_glFig1_0_1->SetBorderMode(0);
   pad_glFig1_0_1->SetBorderSize(0);
   pad_glFig1_0_1->SetTickx(1);
   pad_glFig1_0_1->SetTicky(1);
   pad_glFig1_0_1->SetRightMargin(0);
   pad_glFig1_0_1->SetBottomMargin(0);
   pad_glFig1_0_1->SetFrameBorderMode(0);
   pad_glFig1_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_19b5ad20__5 = new TH1D("frame_19b5ad20__5","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_19b5ad20__5->SetBinContent(1,2702.419);
   frame_19b5ad20__5->SetMinimum(0.99);
   frame_19b5ad20__5->SetMaximum(3000);
   frame_19b5ad20__5->SetEntries(1);
   frame_19b5ad20__5->SetDirectory(0);
   frame_19b5ad20__5->SetStats(0);
   frame_19b5ad20__5->SetMarkerStyle(20);
   frame_19b5ad20__5->SetMarkerSize(1.2);
   frame_19b5ad20__5->GetXaxis()->SetNdivisions(504);
   frame_19b5ad20__5->GetXaxis()->SetLabelFont(133);
   frame_19b5ad20__5->GetXaxis()->SetLabelOffset(0.015);
   frame_19b5ad20__5->GetXaxis()->SetLabelSize(45);
   frame_19b5ad20__5->GetXaxis()->SetTitleSize(-1);
   frame_19b5ad20__5->GetXaxis()->SetTitleOffset(1);
   frame_19b5ad20__5->GetXaxis()->SetTitleFont(132);
   frame_19b5ad20__5->GetYaxis()->SetNdivisions(504);
   frame_19b5ad20__5->GetYaxis()->SetLabelFont(133);
   frame_19b5ad20__5->GetYaxis()->SetLabelSize(45);
   frame_19b5ad20__5->GetYaxis()->SetTitleSize(0.05);
   frame_19b5ad20__5->GetYaxis()->SetTitleFont(132);
   frame_19b5ad20__5->GetZaxis()->SetLabelFont(132);
   frame_19b5ad20__5->GetZaxis()->SetLabelSize(0.05);
   frame_19b5ad20__5->GetZaxis()->SetTitleSize(0.05);
   frame_19b5ad20__5->GetZaxis()->SetTitleOffset(1);
   frame_19b5ad20__5->GetZaxis()->SetTitleFont(132);
   frame_19b5ad20__5->Draw("FUNC");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx9[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy9[56] = {
   0,
   911.9089,
   911.9089,
   930.9167,
   950.4664,
   970.558,
   991.1914,
   1012.367,
   1034.084,
   1056.343,
   1079.144,
   1102.487,
   1126.372,
   1150.799,
   1175.768,
   1201.278,
   1227.331,
   1253.925,
   1281.061,
   1308.739,
   1336.959,
   1365.721,
   1395.025,
   1424.871,
   1455.258,
   1486.188,
   1517.659,
   1549.673,
   1582.228,
   1615.325,
   1648.964,
   1683.145,
   1717.868,
   1753.133,
   1788.939,
   1825.288,
   1862.178,
   1899.61,
   1937.585,
   1976.101,
   2015.159,
   2054.759,
   2094.901,
   2135.584,
   2176.81,
   2218.577,
   2260.887,
   2303.738,
   2347.131,
   2391.066,
   2435.543,
   2480.562,
   2526.123,
   2526.123,
   2526.123,
   0};
   TGraph *graph = new TGraph(56,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx9,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy9);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19","Projection of model(cR1L1_R1R1)",100,6.0814,6.2686);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->SetMaximum(2778.735);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]19);
   
   graph->Draw("l");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx10[246] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.1165,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.12475,
   6.1255,
   6.12625,
   6.127,
   6.12775,
   6.1285,
   6.12925,
   6.13,
   6.13075,
   6.1315,
   6.131875,
   6.13225,
   6.132625,
   6.133,
   6.133375,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139937,
   6.140125,
   6.140312,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.14575,
   6.146125,
   6.146312,
   6.1465,
   6.146687,
   6.146875,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152125,
   6.152312,
   6.1525,
   6.152687,
   6.152875,
   6.15325,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.155312,
   6.1555,
   6.155687,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.157938,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.161313,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.164125,
   6.1645,
   6.164875,
   6.16525,
   6.165625,
   6.166,
   6.166375,
   6.16675,
   6.167125,
   6.1675,
   6.16825,
   6.169,
   6.16975,
   6.1705,
   6.17125,
   6.172,
   6.17275,
   6.1735,
   6.17425,
   6.175,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.1825,
   6.184,
   6.1855,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy10[246] = {
   0,
   3.65236,
   4.307887,
   5.114529,
   6.119567,
   7.390488,
   9.025467,
   10.02278,
   11.17152,
   12.50288,
   14.05636,
   15.88255,
   18.04702,
   19.28202,
   20.63589,
   22.12392,
   23.76389,
   25.57658,
   27.58635,
   29.8219,
   32.31722,
   35.11274,
   38.25682,
   39.97729,
   41.80758,
   43.75687,
   45.83526,
   48.05392,
   50.42517,
   52.96263,
   55.6814,
   58.59821,
   61.7316,
   65.10216,
   68.73277,
   72.64881,
   76.87851,
   81.45321,
   86.40768,
   89.03921,
   91.78046,
   94.63688,
   97.61421,
   100.7185,
   103.956,
   107.3334,
   110.8576,
   114.5358,
   118.3756,
   122.3849,
   126.5719,
   130.945,
   135.5131,
   140.2852,
   145.2707,
   150.479,
   155.9201,
   161.6037,
   167.54,
   173.7389,
   180.2105,
   186.9646,
   194.0109,
   201.3587,
   209.0166,
   216.9929,
   225.2947,
   233.9282,
   242.8985,
   252.2088,
   261.8609,
   271.8544,
   282.1864,
   292.8514,
   303.841,
   315.1431,
   326.7422,
   338.6187,
   350.7483,
   363.1026,
   375.6477,
   401.1499,
   426.881,
   439.6922,
   452.3823,
   464.8819,
   477.1175,
   489.0126,
   494.8077,
   500.4877,
   506.0427,
   511.4623,
   516.7364,
   521.855,
   526.808,
   531.5855,
   536.1778,
   540.5754,
   544.769,
   548.7497,
   552.5089,
   556.0382,
   559.33,
   562.3769,
   565.1719,
   567.7088,
   569.9818,
   571.9858,
   573.7162,
   575.1692,
   576.3415,
   577.2306,
   577.8347,
   578.1526,
   578.184,
   577.9292,
   577.3893,
   576.5658,
   575.4614,
   574.0791,
   572.4227,
   570.4966,
   568.306,
   565.8563,
   563.1539,
   560.2054,
   557.018,
   553.5995,
   549.9579,
   546.1016,
   542.0394,
   537.7804,
   533.3339,
   528.7095,
   523.9168,
   518.9656,
   513.8658,
   508.6274,
   503.2603,
   497.7744,
   486.4856,
   474.8386,
   462.9085,
   450.767,
   438.4824,
   413.7331,
   389.1111,
   376.9666,
   364.986,
   353.2029,
   341.6461,
   330.34,
   319.3046,
   308.556,
   298.1068,
   287.9663,
   278.141,
   268.6344,
   259.4481,
   250.5814,
   242.032,
   233.796,
   225.8682,
   218.2426,
   210.912,
   203.8687,
   197.1045,
   190.6108,
   184.3785,
   178.3986,
   172.662,
   167.1593,
   161.8815,
   156.8195,
   151.9645,
   147.3077,
   142.8407,
   138.5553,
   134.4435,
   130.4976,
   126.7101,
   123.074,
   119.5824,
   116.2286,
   113.0065,
   109.9099,
   106.9332,
   104.0708,
   101.3175,
   96.11862,
   91.29933,
   86.82608,
   82.66849,
   78.79912,
   75.19317,
   71.82826,
   68.68417,
   65.74261,
   62.98707,
   60.40258,
   57.97559,
   55.69382,
   53.54611,
   51.52231,
   49.61321,
   46.1062,
   42.96626,
   40.1442,
   37.59869,
   35.29481,
   33.20294,
   31.29781,
   29.5578,
   27.9643,
   26.50124,
   23.9125,
   21.70023,
   19.79428,
   18.14013,
   16.69486,
   15.42435,
   14.30117,
   13.30311,
   11.61282,
   10.24269,
   9.115517,
   8.176162,
   7.38437,
   6.710191,
   6.13096,
   5.629262,
   5.191533,
   4.80708,
   4.467374,
   4.165545,
   3.896008,
   3.654181,
   3.436279,
   3.239148,
   3.060145,
   2.897039,
   2.74794,
   2.611245,
   2.485901,
   2.485901,
   0};
   graph = new TGraph(246,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx10,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy10);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210","Projection of model(cR1L1_R1R1)",246,6.085,6.265);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->SetMaximum(636.0025);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB210->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]210);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx11[54] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy11[54] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(54,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx11,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy11);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311","Projection of model(cR1L1_R1R1)",100,6.085,6.265);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->SetMaximum(1.1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB311->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]311);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_fx12[155] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.1345,
   6.13525,
   6.136,
   6.13675,
   6.137125,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.1405,
   6.140875,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144625,
   6.145,
   6.145375,
   6.14575,
   6.1465,
   6.146875,
   6.147062,
   6.14725,
   6.147437,
   6.147625,
   6.147812,
   6.148,
   6.148187,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149312,
   6.1495,
   6.149687,
   6.149875,
   6.150062,
   6.15025,
   6.150437,
   6.150625,
   6.150812,
   6.151,
   6.151187,
   6.151375,
   6.151562,
   6.15175,
   6.151937,
   6.152125,
   6.1525,
   6.15325,
   6.153625,
   6.154,
   6.154375,
   6.15475,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.158875,
   6.15925,
   6.159625,
   6.16,
   6.160375,
   6.16075,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.16825,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_fy12[155] = {
   0,
   915.5613,
   915.5613,
   935.2246,
   955.5809,
   976.6775,
   998.5819,
   1021.392,
   1045.256,
   1057.649,
   1070.4,
   1083.559,
   1097.191,
   1111.384,
   1126.251,
   1141.948,
   1158.689,
   1167.541,
   1176.775,
   1186.449,
   1196.634,
   1207.415,
   1218.897,
   1231.206,
   1244.5,
   1258.973,
   1266.724,
   1274.863,
   1283.429,
   1292.464,
   1302.016,
   1312.136,
   1322.881,
   1334.312,
   1346.497,
   1359.507,
   1373.417,
   1388.307,
   1404.255,
   1421.341,
   1439.642,
   1449.269,
   1459.223,
   1469.511,
   1480.138,
   1491.108,
   1502.421,
   1514.078,
   1526.075,
   1538.407,
   1551.066,
   1577.313,
   1604.673,
   1632.935,
   1661.808,
   1719.808,
   1747.939,
   1761.535,
   1774.714,
   1787.394,
   1799.494,
   1810.935,
   1821.636,
   1831.525,
   1840.529,
   1848.586,
   1855.639,
   1861.638,
   1866.546,
   1870.334,
   1872.985,
   1874.493,
   1874.862,
   1874.111,
   1872.266,
   1869.365,
   1865.455,
   1860.593,
   1854.841,
   1848.268,
   1840.947,
   1832.955,
   1824.371,
   1815.274,
   1805.744,
   1785.69,
   1743.587,
   1722.513,
   1701.945,
   1682.171,
   1663.404,
   1645.788,
   1629.414,
   1614.32,
   1600.512,
   1587.965,
   1576.633,
   1566.459,
   1557.375,
   1549.309,
   1542.187,
   1535.937,
   1530.489,
   1525.776,
   1521.735,
   1518.309,
   1515.442,
   1513.087,
   1511.198,
   1509.734,
   1508.658,
   1507.937,
   1507.539,
   1507.61,
   1508.681,
   1510.598,
   1513.234,
   1516.486,
   1520.269,
   1524.511,
   1529.154,
   1539.455,
   1550.862,
   1563.156,
   1576.174,
   1589.795,
   1603.928,
   1618.503,
   1633.465,
   1664.388,
   1696.448,
   1729.481,
   1763.375,
   1798.055,
   1833.464,
   1869.563,
   1906.321,
   1943.716,
   1981.73,
   2020.35,
   2059.566,
   2099.368,
   2139.75,
   2180.706,
   2222.232,
   2264.323,
   2306.977,
   2350.191,
   2393.963,
   2438.291,
   2483.173,
   2528.609,
   2528.609,
   2528.609,
   0};
   graph = new TGraph(155,cR1L1_R1_Norm[mass]_fx12,cR1L1_R1_Norm[mass]_fy12);
   graph->SetName("cR1L1_R1_Norm[mass]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB412 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB412","Projection of model(cR1L1_R1R1)",155,6.0814,6.2686);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->SetMaximum(2781.47);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB412->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]412);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3003[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1000_fy3003[50] = {
   951,
   938,
   896,
   997,
   1038,
   1057,
   1042,
   1096,
   1164,
   1118,
   1168,
   1232,
   1237,
   1372,
   1511,
   1781,
   1760,
   1891,
   1644,
   1489,
   1420,
   1491,
   1495,
   1552,
   1596,
   1580,
   1633,
   1559,
   1741,
   1685,
   1835,
   1781,
   1834,
   1799,
   1891,
   1948,
   1907,
   2016,
   2173,
   2012,
   2107,
   2221,
   2185,
   2301,
   2324,
   2350,
   2267,
   2451,
   2523,
   2362};
   Double_t h_ds_1000_felx3003[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fely3003[50] = {
   30.34234,
   30.13087,
   29.43743,
   31.07927,
   31.72189,
   32.01538,
   31.7839,
   32.60967,
   33.62111,
   32.94025,
   33.67967,
   34.60342,
   34.67456,
   36.54389,
   38.3748,
   41.70486,
   41.45533,
   42.9885,
   40.04935,
   38.0908,
   37.1862,
   38.11671,
   38.16846,
   38.8986,
   39.4531,
   39.25236,
   39.91349,
   38.98734,
   41.22829,
   40.5518,
   42.33982,
   41.70486,
   42.32814,
   41.91757,
   42.9885,
   43.63899,
   43.17207,
   44.40267,
   46.11813,
   44.35811,
   45.40479,
   46.63014,
   46.24666,
   47.47135,
   47.71048,
   47.97938,
   47.11565,
   49.0101,
   49.73196,
   48.10298};
   Double_t h_ds_1000_fehx3003[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fehy3003[50] = {
   31.34234,
   31.13087,
   30.43743,
   32.07927,
   32.72189,
   33.01538,
   32.7839,
   33.60967,
   34.62111,
   33.94025,
   34.67967,
   35.60342,
   35.67456,
   37.54389,
   39.3748,
   42.70486,
   42.45533,
   43.9885,
   41.04935,
   39.0908,
   38.1862,
   39.11671,
   39.16846,
   39.8986,
   40.4531,
   40.25236,
   40.91349,
   39.98734,
   42.22829,
   41.5518,
   43.33982,
   42.70486,
   43.32814,
   42.91757,
   43.9885,
   44.63899,
   44.17207,
   45.40267,
   47.11813,
   45.35811,
   46.40479,
   47.63014,
   47.24666,
   48.47135,
   48.71048,
   48.97938,
   48.11565,
   50.0101,
   50.73196,
   49.10298};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3003,h_ds_1000_fy3003,h_ds_1000_felx3003,h_ds_1000_fehx3003,h_ds_1000_fely3003,h_ds_1000_fehy3003);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_100030013003 = new TH1F("Graph_Graph_h_ds_100030013003","Histogram of ds_1000_plot__mass",100,6.085,6.265);
   Graph_Graph_h_ds_100030013003->SetMinimum(695.8456);
   Graph_Graph_h_ds_100030013003->SetMaximum(2744.449);
   Graph_Graph_h_ds_100030013003->SetDirectory(0);
   Graph_Graph_h_ds_100030013003->SetStats(0);
   Graph_Graph_h_ds_100030013003->SetMarkerStyle(20);
   Graph_Graph_h_ds_100030013003->SetMarkerSize(1.2);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_100030013003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_100030013003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013003->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_100030013003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_100030013003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030013003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030013003->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_100030013003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_100030013003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_100030013003);
   
   grae->Draw("zp");
   
   TH1D *frame_19b5ad20__6 = new TH1D("frame_19b5ad20__6","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_19b5ad20__6->SetBinContent(1,2702.419);
   frame_19b5ad20__6->SetMinimum(0.99);
   frame_19b5ad20__6->SetMaximum(3000);
   frame_19b5ad20__6->SetEntries(1);
   frame_19b5ad20__6->SetDirectory(0);
   frame_19b5ad20__6->SetStats(0);
   frame_19b5ad20__6->SetMarkerStyle(20);
   frame_19b5ad20__6->SetMarkerSize(1.2);
   frame_19b5ad20__6->GetXaxis()->SetNdivisions(504);
   frame_19b5ad20__6->GetXaxis()->SetLabelFont(133);
   frame_19b5ad20__6->GetXaxis()->SetLabelOffset(0.015);
   frame_19b5ad20__6->GetXaxis()->SetLabelSize(45);
   frame_19b5ad20__6->GetXaxis()->SetTitleSize(-1);
   frame_19b5ad20__6->GetXaxis()->SetTitleOffset(1);
   frame_19b5ad20__6->GetXaxis()->SetTitleFont(132);
   frame_19b5ad20__6->GetYaxis()->SetNdivisions(504);
   frame_19b5ad20__6->GetYaxis()->SetLabelFont(133);
   frame_19b5ad20__6->GetYaxis()->SetLabelSize(45);
   frame_19b5ad20__6->GetYaxis()->SetTitleSize(0.05);
   frame_19b5ad20__6->GetYaxis()->SetTitleFont(132);
   frame_19b5ad20__6->GetZaxis()->SetLabelFont(132);
   frame_19b5ad20__6->GetZaxis()->SetLabelSize(0.05);
   frame_19b5ad20__6->GetZaxis()->SetTitleSize(0.05);
   frame_19b5ad20__6->GetZaxis()->SetTitleOffset(1);
   frame_19b5ad20__6->GetZaxis()->SetTitleFont(132);
   frame_19b5ad20__6->Draw("AXISSAME");
   pad_glFig1_0_1->Modified();
   glFig1->cd();
  
// ------------>Primitives in pad: pad_glFig1_0_0
   TPad *pad_glFig1_0_0 = new TPad("pad_glFig1_0_0", "",0,0,0.95,0.525);
   pad_glFig1_0_0->Draw();
   pad_glFig1_0_0->cd();
   pad_glFig1_0_0->Range(6.082538,-117.6447,6.24985,499.99);
   pad_glFig1_0_0->SetFillColor(0);
   pad_glFig1_0_0->SetBorderMode(0);
   pad_glFig1_0_0->SetBorderSize(0);
   pad_glFig1_0_0->SetTickx(1);
   pad_glFig1_0_0->SetTicky(1);
   pad_glFig1_0_0->SetRightMargin(0);
   pad_glFig1_0_0->SetTopMargin(0);
   pad_glFig1_0_0->SetBottomMargin(0.1904762);
   pad_glFig1_0_0->SetFrameBorderMode(0);
   pad_glFig1_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_1afb5440__7 = new TH1D("frame_1afb5440__7","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1afb5440__7->SetBinContent(1,335.8796);
   frame_1afb5440__7->SetMinimum(0);
   frame_1afb5440__7->SetMaximum(499.99);
   frame_1afb5440__7->SetEntries(1);
   frame_1afb5440__7->SetDirectory(0);
   frame_1afb5440__7->SetStats(0);
   frame_1afb5440__7->SetMarkerStyle(20);
   frame_1afb5440__7->SetMarkerSize(1.2);
   frame_1afb5440__7->GetXaxis()->SetNdivisions(504);
   frame_1afb5440__7->GetXaxis()->SetLabelFont(133);
   frame_1afb5440__7->GetXaxis()->SetLabelOffset(0.015);
   frame_1afb5440__7->GetXaxis()->SetLabelSize(45);
   frame_1afb5440__7->GetXaxis()->SetTitleSize(-1);
   frame_1afb5440__7->GetXaxis()->SetTitleOffset(1);
   frame_1afb5440__7->GetXaxis()->SetTitleFont(132);
   frame_1afb5440__7->GetYaxis()->SetNdivisions(504);
   frame_1afb5440__7->GetYaxis()->SetLabelFont(133);
   frame_1afb5440__7->GetYaxis()->SetLabelSize(45);
   frame_1afb5440__7->GetYaxis()->SetTitleSize(0.05);
   frame_1afb5440__7->GetYaxis()->SetTitleFont(132);
   frame_1afb5440__7->GetZaxis()->SetLabelFont(132);
   frame_1afb5440__7->GetZaxis()->SetLabelSize(0.05);
   frame_1afb5440__7->GetZaxis()->SetTitleSize(0.05);
   frame_1afb5440__7->GetZaxis()->SetTitleOffset(1);
   frame_1afb5440__7->GetZaxis()->SetTitleFont(132);
   frame_1afb5440__7->Draw("FUNC");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx13[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy13[56] = {
   0,
   166.5812,
   166.5812,
   168.9991,
   171.426,
   173.8617,
   176.3064,
   178.76,
   181.2226,
   183.6941,
   186.1745,
   188.6639,
   191.1621,
   193.6694,
   196.1855,
   198.7106,
   201.2446,
   203.7875,
   206.3394,
   208.9002,
   211.4699,
   214.0486,
   216.6362,
   219.2327,
   221.8382,
   224.4526,
   227.0759,
   229.7082,
   232.3494,
   234.9995,
   237.6585,
   240.3265,
   243.0034,
   245.6893,
   248.3841,
   251.0878,
   253.8004,
   256.522,
   259.2525,
   261.992,
   264.7403,
   267.4976,
   270.2639,
   273.039,
   275.8231,
   278.6161,
   281.4181,
   284.229,
   287.0488,
   289.8776,
   292.7153,
   295.5619,
   298.4174,
   298.4174,
   298.4174,
   0};
   graph = new TGraph(56,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx13,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy13);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513","Projection of model(cR1L1_R1R1)",100,6.0814,6.2686);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->SetMaximum(328.2592);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB513->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]513);
   
   graph->Draw("l");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx14[240] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.1165,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.12775,
   6.1285,
   6.12925,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.139937,
   6.140125,
   6.140312,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146312,
   6.1465,
   6.146687,
   6.146875,
   6.147062,
   6.14725,
   6.147625,
   6.148,
   6.148187,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152781,
   6.152875,
   6.152969,
   6.153062,
   6.153156,
   6.15325,
   6.153344,
   6.153437,
   6.153531,
   6.153625,
   6.153719,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.1555,
   6.155687,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.157938,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.161313,
   6.1615,
   6.161688,
   6.161875,
   6.162063,
   6.16225,
   6.162438,
   6.162625,
   6.162812,
   6.163,
   6.163375,
   6.16375,
   6.164125,
   6.1645,
   6.164875,
   6.16525,
   6.165625,
   6.166,
   6.166375,
   6.16675,
   6.167125,
   6.1675,
   6.167875,
   6.16825,
   6.168625,
   6.169,
   6.16975,
   6.1705,
   6.17125,
   6.172,
   6.17275,
   6.1735,
   6.17425,
   6.175,
   6.17575,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.1825,
   6.184,
   6.1855,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy14[240] = {
   0,
   0.4663509,
   0.5474551,
   0.6465192,
   0.7688832,
   0.92209,
   1.116935,
   1.234658,
   1.36928,
   1.524078,
   1.703153,
   1.911684,
   2.15628,
   2.445481,
   2.790454,
   2.988307,
   3.206019,
   3.446257,
   3.712142,
   4.007341,
   4.336182,
   4.7038,
   5.116319,
   5.581073,
   5.835731,
   6.106897,
   6.395969,
   6.704487,
   7.034155,
   7.386854,
   7.764665,
   8.169896,
   8.605103,
   9.073122,
   9.5771,
   10.12053,
   10.70729,
   11.34169,
   12.02849,
   12.77298,
   13.16867,
   13.58101,
   14.01083,
   14.459,
   14.92642,
   15.41403,
   15.92283,
   16.45385,
   17.00815,
   17.58685,
   18.19111,
   18.82212,
   19.48112,
   20.16937,
   20.88816,
   21.63882,
   22.4227,
   23.24113,
   24.09549,
   24.9871,
   25.91731,
   26.88741,
   27.89863,
   28.95215,
   30.04903,
   31.19025,
   32.3766,
   33.60874,
   34.8871,
   36.21185,
   37.58291,
   38.99986,
   40.46191,
   41.96786,
   43.51605,
   45.10433,
   46.72998,
   48.3897,
   50.07957,
   51.79498,
   55.28054,
   58.79551,
   60.54499,
   62.27763,
   63.98404,
   65.65428,
   67.27797,
   68.84439,
   69.60272,
   70.34264,
   71.06276,
   71.76174,
   72.4382,
   73.09082,
   73.71828,
   74.3193,
   74.89262,
   75.43703,
   75.95137,
   76.43452,
   76.88543,
   77.30309,
   77.68658,
   78.03504,
   78.34768,
   78.62381,
   78.8628,
   79.06413,
   79.22735,
   79.35211,
   79.43816,
   79.48534,
   79.49358,
   79.46291,
   79.39348,
   79.28549,
   79.13927,
   78.95523,
   78.73386,
   78.47577,
   78.18161,
   77.85213,
   77.48817,
   77.09062,
   76.66044,
   76.19867,
   75.70637,
   75.1847,
   74.63482,
   74.05795,
   73.45535,
   72.8283,
   72.1781,
   71.50608,
   70.81357,
   70.10192,
   69.37247,
   68.62656,
   67.0907,
   65.50484,
   63.87918,
   62.22351,
   60.54709,
   53.79801,
   52.13508,
   50.49356,
   48.8781,
   47.2927,
   45.74077,
   44.2251,
   42.748,
   41.31126,
   39.91622,
   38.56381,
   37.25463,
   35.98892,
   34.76667,
   33.5876,
   32.45125,
   31.35696,
   30.30393,
   29.29123,
   28.31785,
   27.38269,
   26.48459,
   25.62235,
   24.79476,
   24.00057,
   23.23854,
   22.50744,
   21.80603,
   21.13312,
   20.48752,
   19.86808,
   19.27367,
   18.70322,
   18.15566,
   17.62998,
   17.12521,
   16.6404,
   16.17466,
   15.72712,
   15.29694,
   14.88336,
   14.10294,
   13.38025,
   12.71017,
   12.08806,
   11.50975,
   10.97142,
   10.46966,
   10.00138,
   9.563762,
   9.15429,
   8.770671,
   8.410831,
   8.07289,
   7.755145,
   7.456047,
   7.174188,
   6.657179,
   6.195165,
   5.780676,
   5.407446,
   5.070195,
   4.764452,
   4.486411,
   4.232821,
   4.000891,
   3.788213,
   3.412559,
   3.092232,
   2.816807,
   2.578202,
   2.370075,
   2.187395,
   2.026129,
   1.755392,
   1.538233,
   1.361209,
   1.21486,
   1.092373,
   0.9887366,
   0.9001981,
   0.823901,
   0.7576392,
   0.6996862,
   0.6486748,
   0.603511,
   0.5633099,
   0.52735,
   0.4950377,
   0.4658812,
   0.4394696,
   0.4154579,
   0.3935543,
   0.3735115,
   0.3551423,
   0.3551423,
   0};
   graph = new TGraph(240,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx14,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy14);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614","Projection of model(cR1L1_R1R1)",240,6.085,6.265);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->SetMaximum(87.44293);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB614->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]614);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx15[54] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy15[54] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   graph = new TGraph(54,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx15,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy15);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715","Projection of model(cR1L1_R1R1)",100,6.085,6.265);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->SetMaximum(1.1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB715->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]715);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_fx16[208] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.1195,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.1345,
   6.13525,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.1405,
   6.140875,
   6.14125,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146312,
   6.1465,
   6.146687,
   6.146875,
   6.14725,
   6.147625,
   6.148,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149312,
   6.1495,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152781,
   6.152875,
   6.152969,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.15475,
   6.1555,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.157938,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.164125,
   6.1645,
   6.164875,
   6.16525,
   6.165625,
   6.166,
   6.166375,
   6.16675,
   6.1675,
   6.16825,
   6.169,
   6.16975,
   6.1705,
   6.17125,
   6.172,
   6.17275,
   6.1735,
   6.175,
   6.1765,
   6.178,
   6.1795,
   6.181,
   6.1825,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_fy16[208] = {
   0,
   167.0476,
   167.0476,
   169.5466,
   172.0725,
   174.6306,
   177.2285,
   179.877,
   182.5919,
   183.9813,
   185.3972,
   186.8449,
   188.3308,
   189.8635,
   191.4543,
   193.1179,
   194.8743,
   195.7954,
   196.7508,
   197.7455,
   198.7857,
   199.8786,
   201.0332,
   202.2601,
   203.5724,
   204.2653,
   204.9858,
   205.7365,
   206.52,
   207.3397,
   208.199,
   209.1017,
   210.0523,
   211.0553,
   212.1162,
   213.2408,
   214.4355,
   215.7073,
   217.0641,
   218.5142,
   219.2771,
   220.0667,
   220.8844,
   221.7313,
   222.6089,
   223.5183,
   224.461,
   225.4383,
   226.4515,
   227.502,
   228.5912,
   229.7203,
   230.8905,
   232.1031,
   233.3591,
   234.6594,
   236.0049,
   237.3963,
   238.8339,
   240.3179,
   241.8482,
   243.4245,
   245.0459,
   246.7113,
   248.4189,
   250.1667,
   251.9518,
   253.7711,
   257.4956,
   261.3005,
   265.1349,
   268.9366,
   270.8029,
   272.633,
   274.4167,
   276.143,
   277.8013,
   279.3804,
   280.8696,
   281.5771,
   282.2582,
   282.9115,
   283.536,
   284.1304,
   284.6937,
   285.2247,
   285.7225,
   286.1861,
   286.6147,
   287.0074,
   287.3637,
   287.6828,
   287.9643,
   288.2077,
   288.4127,
   288.5789,
   288.7063,
   288.7947,
   288.8443,
   288.855,
   288.8273,
   288.7613,
   288.6575,
   288.5164,
   288.3386,
   288.1247,
   287.8755,
   287.5918,
   287.2746,
   286.9247,
   286.5433,
   286.1313,
   285.6899,
   285.2204,
   284.7239,
   283.655,
   282.4935,
   281.2502,
   279.9356,
   278.5606,
   277.1357,
   275.671,
   272.6609,
   266.5562,
   263.5741,
   262.1199,
   260.6958,
   259.3052,
   257.9509,
   256.6352,
   255.3599,
   254.1263,
   252.9354,
   251.7877,
   250.6836,
   249.6229,
   248.6055,
   247.6308,
   246.6983,
   245.807,
   244.956,
   244.1445,
   243.3712,
   242.6349,
   241.9346,
   241.269,
   240.6368,
   240.0368,
   239.4677,
   238.9284,
   238.4176,
   237.4769,
   236.6366,
   235.888,
   235.2232,
   234.6348,
   234.1161,
   233.6609,
   233.2635,
   232.9189,
   232.6224,
   232.3699,
   232.1574,
   231.9817,
   231.8396,
   231.7283,
   231.6453,
   231.5551,
   231.5533,
   231.6268,
   231.7648,
   231.9583,
   232.1999,
   232.4834,
   232.8033,
   233.1554,
   233.941,
   234.8159,
   235.7619,
   236.7655,
   237.8163,
   238.9061,
   240.0286,
   242.3527,
   244.7588,
   247.2275,
   249.7453,
   252.3026,
   254.8928,
   257.5107,
   260.1527,
   262.8159,
   265.498,
   268.1973,
   270.9125,
   273.6425,
   276.3864,
   279.1435,
   281.9131,
   284.6949,
   287.4883,
   290.293,
   293.1088,
   295.9354,
   298.7726,
   298.7726,
   298.7726,
   0};
   graph = new TGraph(208,cR1L1_R1_Norm[mass]_fx16,cR1L1_R1_Norm[mass]_fy16);
   graph->SetName("cR1L1_R1_Norm[mass]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB816 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB816","Projection of model(cR1L1_R1R1)",208,6.0814,6.2686);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->SetMaximum(328.6498);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB816->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]816);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3004[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1000_fy3004[50] = {
   144,
   164,
   176,
   181,
   203,
   189,
   197,
   201,
   175,
   204,
   187,
   208,
   176,
   200,
   242,
   254,
   275,
   284,
   274,
   234,
   240,
   245,
   233,
   279,
   221,
   211,
   257,
   206,
   222,
   242,
   250,
   232,
   266,
   242,
   237,
   266,
   265,
   239,
   284,
   291,
   284,
   282,
   297,
   276,
   299,
   284,
   277,
   293,
   302,
   273};
   Double_t h_ds_1000_felx3004[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fely3004[50] = {
   11.51041,
   12.31601,
   12.77592,
   12.96291,
   13.75658,
   13.25682,
   13.54457,
   13.68626,
   12.7382,
   13.79161,
   13.18393,
   13.93087,
   12.77592,
   13.65097,
   15.06438,
   15.44522,
   16.09066,
   16.35972,
   16.0605,
   14.80523,
   15,
   15.16046,
   14.77252,
   16.21077,
   14.37447,
   14.03444,
   15.53901,
   13.86141,
   14.40805,
   15.06438,
   15.31929,
   14.73975,
   15.81717,
   15.06438,
   14.90292,
   15.81717,
   15.7865,
   14.96771,
   16.35972,
   16.56605,
   16.35972,
   16.3003,
   16.74094,
   16.12077,
   16.79884,
   16.35972,
   16.15083,
   16.62454,
   16.88534,
   16.03028};
   Double_t h_ds_1000_fehx3004[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fehy3004[50] = {
   12.51041,
   13.31601,
   13.77592,
   13.96291,
   14.75658,
   14.25682,
   14.54457,
   14.68626,
   13.7382,
   14.79161,
   14.18393,
   14.93087,
   13.77592,
   14.65097,
   16.06438,
   16.44522,
   17.09066,
   17.35972,
   17.0605,
   15.80523,
   16,
   16.16046,
   15.77252,
   17.21077,
   15.37447,
   15.03444,
   16.53901,
   14.86141,
   15.40805,
   16.06438,
   16.31929,
   15.73975,
   16.81717,
   16.06438,
   15.90292,
   16.81717,
   16.7865,
   15.96771,
   17.35972,
   17.56605,
   17.35972,
   17.3003,
   17.74094,
   17.12077,
   17.79884,
   17.35972,
   17.15083,
   17.62454,
   17.88534,
   17.03028};
   grae = new TGraphAsymmErrors(50,h_ds_1000_fx3004,h_ds_1000_fy3004,h_ds_1000_felx3004,h_ds_1000_fehx3004,h_ds_1000_fely3004,h_ds_1000_fehy3004);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_100030023004 = new TH1F("Graph_Graph_h_ds_100030023004","Histogram of ds_1000_plot__mass",100,6.085,6.265);
   Graph_Graph_h_ds_100030023004->SetMinimum(113.75);
   Graph_Graph_h_ds_100030023004->SetMaximum(338.6249);
   Graph_Graph_h_ds_100030023004->SetDirectory(0);
   Graph_Graph_h_ds_100030023004->SetStats(0);
   Graph_Graph_h_ds_100030023004->SetMarkerStyle(20);
   Graph_Graph_h_ds_100030023004->SetMarkerSize(1.2);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_100030023004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_100030023004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030023004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030023004->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_100030023004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_100030023004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_100030023004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_100030023004->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_100030023004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_100030023004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_100030023004);
   
   grae->Draw("zp");
   
   TH1D *frame_1afb5440__8 = new TH1D("frame_1afb5440__8","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1afb5440__8->SetBinContent(1,335.8796);
   frame_1afb5440__8->SetMinimum(0);
   frame_1afb5440__8->SetMaximum(499.99);
   frame_1afb5440__8->SetEntries(1);
   frame_1afb5440__8->SetDirectory(0);
   frame_1afb5440__8->SetStats(0);
   frame_1afb5440__8->SetMarkerStyle(20);
   frame_1afb5440__8->SetMarkerSize(1.2);
   frame_1afb5440__8->GetXaxis()->SetNdivisions(504);
   frame_1afb5440__8->GetXaxis()->SetLabelFont(133);
   frame_1afb5440__8->GetXaxis()->SetLabelOffset(0.015);
   frame_1afb5440__8->GetXaxis()->SetLabelSize(45);
   frame_1afb5440__8->GetXaxis()->SetTitleSize(-1);
   frame_1afb5440__8->GetXaxis()->SetTitleOffset(1);
   frame_1afb5440__8->GetXaxis()->SetTitleFont(132);
   frame_1afb5440__8->GetYaxis()->SetNdivisions(504);
   frame_1afb5440__8->GetYaxis()->SetLabelFont(133);
   frame_1afb5440__8->GetYaxis()->SetLabelSize(45);
   frame_1afb5440__8->GetYaxis()->SetTitleSize(0.05);
   frame_1afb5440__8->GetYaxis()->SetTitleFont(132);
   frame_1afb5440__8->GetZaxis()->SetLabelFont(132);
   frame_1afb5440__8->GetZaxis()->SetLabelSize(0.05);
   frame_1afb5440__8->GetZaxis()->SetTitleSize(0.05);
   frame_1afb5440__8->GetZaxis()->SetTitleOffset(1);
   frame_1afb5440__8->GetZaxis()->SetTitleFont(132);
   frame_1afb5440__8->Draw("AXISSAME");
   pad_glFig1_0_0->Modified();
   glFig1->cd();
   glFig1->Modified();
   glFig1->cd();
   glFig1->SetSelected(glFig1);
}


==> figs/Fig2.C <==
void FIGURE_SECOND_1()
{
//=========Macro generated from canvas: glFig2/Ostap
//=========  (Sun Jun 16 16:27:27 2019) by ROOT version 6.16/00
   TCanvas *glFig2 = new TCanvas("glFig2", "Ostap",2,51,1002,1120);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFig2->SetHighLightColor(2);
   glFig2->Range(0,0,1,1);
   glFig2->SetFillColor(0);
   glFig2->SetBorderMode(0);
   glFig2->SetBorderSize(2);
   glFig2->SetTickx(1);
   glFig2->SetTicky(1);
   glFig2->SetRightMargin(0.05);
   glFig2->SetTopMargin(0.05);
   glFig2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFig2_0_2
   TPad *pad_glFig2_0_2 = new TPad("pad_glFig2_0_2", "",0,0.6666667,0.95,1);
   pad_glFig2_0_2->Draw();
   pad_glFig2_0_2->cd();
   pad_glFig2_0_2->Range(6.082538,0.001,6.24985,470.5881);
   pad_glFig2_0_2->SetFillColor(0);
   pad_glFig2_0_2->SetBorderMode(0);
   pad_glFig2_0_2->SetBorderSize(0);
   pad_glFig2_0_2->SetTickx(1);
   pad_glFig2_0_2->SetTicky(1);
   pad_glFig2_0_2->SetRightMargin(0);
   pad_glFig2_0_2->SetTopMargin(0.15);
   pad_glFig2_0_2->SetBottomMargin(0);
   pad_glFig2_0_2->SetFrameBorderMode(0);
   pad_glFig2_0_2->SetFrameBorderMode(0);
   
   TH1D *frame_18b27120__1 = new TH1D("frame_18b27120__1","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_18b27120__1->SetBinContent(1,342.3599);
   frame_18b27120__1->SetMinimum(0.001);
   frame_18b27120__1->SetMaximum(400);
   frame_18b27120__1->SetEntries(1);
   frame_18b27120__1->SetDirectory(0);
   frame_18b27120__1->SetStats(0);
   frame_18b27120__1->SetMarkerStyle(20);
   frame_18b27120__1->SetMarkerSize(1.2);
   frame_18b27120__1->GetXaxis()->SetNdivisions(504);
   frame_18b27120__1->GetXaxis()->SetLabelFont(133);
   frame_18b27120__1->GetXaxis()->SetLabelOffset(0.015);
   frame_18b27120__1->GetXaxis()->SetLabelSize(24);
   frame_18b27120__1->GetXaxis()->SetTitleSize(-1);
   frame_18b27120__1->GetXaxis()->SetTitleOffset(1);
   frame_18b27120__1->GetXaxis()->SetTitleFont(132);
   frame_18b27120__1->GetYaxis()->SetNdivisions(504);
   frame_18b27120__1->GetYaxis()->SetLabelFont(133);
   frame_18b27120__1->GetYaxis()->SetLabelSize(24);
   frame_18b27120__1->GetYaxis()->SetTitleSize(0.05);
   frame_18b27120__1->GetYaxis()->SetTitleFont(132);
   frame_18b27120__1->GetZaxis()->SetLabelFont(132);
   frame_18b27120__1->GetZaxis()->SetLabelSize(0.05);
   frame_18b27120__1->GetZaxis()->SetTitleSize(0.05);
   frame_18b27120__1->GetZaxis()->SetTitleOffset(1);
   frame_18b27120__1->GetZaxis()->SetTitleFont(132);
   frame_18b27120__1->Draw("FUNC");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx1[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy1[56] = {
   0,
   146.8332,
   146.8332,
   147.288,
   147.7632,
   148.2588,
   148.7747,
   149.311,
   149.8677,
   150.4447,
   151.0421,
   151.6599,
   152.2981,
   152.9566,
   153.6355,
   154.3348,
   155.0544,
   155.7944,
   156.5548,
   157.3356,
   158.1367,
   158.9582,
   159.8,
   160.6623,
   161.5449,
   162.4479,
   163.3712,
   164.315,
   165.2791,
   166.2635,
   167.2684,
   168.2936,
   169.3392,
   170.4051,
   171.4914,
   172.5981,
   173.7252,
   174.8726,
   176.0405,
   177.2286,
   178.4372,
   179.6661,
   180.9154,
   182.1851,
   183.4751,
   184.7855,
   186.1163,
   187.4675,
   188.839,
   190.2309,
   191.6431,
   193.0758,
   194.5288,
   194.5288,
   194.5288,
   0};
   TGraph *graph = new TGraph(56,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx1,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy1);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1","Projection of model(cR1L1_R1R1)",100,6.0814,6.2686);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMaximum(213.9817);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]1);
   
   graph->Draw("l");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx2[285] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.1315,
   6.133,
   6.1345,
   6.136,
   6.1375,
   6.13825,
   6.139,
   6.13975,
   6.1405,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.14275,
   6.143125,
   6.1435,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.146969,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151141,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155172,
   6.155219,
   6.155266,
   6.155312,
   6.155359,
   6.155406,
   6.155453,
   6.1555,
   6.155547,
   6.155594,
   6.155641,
   6.155687,
   6.155734,
   6.155781,
   6.155828,
   6.155875,
   6.155922,
   6.155969,
   6.156016,
   6.156062,
   6.156109,
   6.156156,
   6.156203,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158781,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy2[285] = {
   0,
   0.07809756,
   0.09152479,
   0.1078918,
   0.128062,
   0.1532561,
   0.1852202,
   0.2265197,
   0.2810462,
   0.3549306,
   0.4582878,
   0.6087885,
   0.7110934,
   0.8396666,
   1.004322,
   1.220032,
   1.510709,
   1.695826,
   1.916918,
   2.184414,
   2.513031,
   2.924077,
   3.169863,
   3.449256,
   3.768873,
   4.136985,
   4.563982,
   5.062974,
   5.650574,
   5.98399,
   6.347888,
   6.745817,
   7.18178,
   7.660298,
   8.186468,
   8.766039,
   9.40549,
   10.11211,
   10.89411,
   11.76068,
   12.72215,
   13.24201,
   13.79003,
   14.36783,
   14.97717,
   15.61988,
   16.29786,
   17.01316,
   17.7679,
   18.5643,
   19.40469,
   20.29151,
   21.2273,
   22.21471,
   23.25649,
   24.35549,
   25.51467,
   26.73708,
   28.02584,
   29.38417,
   30.81535,
   32.32272,
   33.90964,
   35.57952,
   37.33575,
   39.18171,
   41.12072,
   43.156,
   44.21071,
   45.29065,
   46.39618,
   47.52763,
   48.68535,
   49.86965,
   51.08082,
   52.31916,
   53.5849,
   54.87828,
   56.1995,
   57.54875,
   58.92615,
   60.33182,
   61.76584,
   63.22823,
   64.719,
   66.23808,
   67.78537,
   69.36073,
   70.96396,
   72.59479,
   74.25291,
   75.93793,
   77.6494,
   79.38681,
   82.93703,
   86.58295,
   90.31763,
   94.13277,
   98.01855,
   101.9636,
   105.955,
   109.9781,
   118.0527,
   122.0668,
   126.0379,
   129.9435,
   131.8644,
   133.76,
   135.6272,
   137.4628,
   139.2636,
   141.0264,
   142.748,
   144.4251,
   146.0545,
   147.6329,
   149.1572,
   150.6243,
   152.0309,
   153.3742,
   154.6511,
   155.8589,
   156.9948,
   158.0562,
   159.0406,
   159.9458,
   160.7696,
   161.51,
   162.1652,
   162.7337,
   163.2141,
   163.6051,
   163.9058,
   164.1156,
   164.2338,
   164.2603,
   164.1949,
   164.0379,
   163.7896,
   163.4508,
   163.0224,
   162.5053,
   161.901,
   161.2109,
   160.4368,
   159.5805,
   158.6442,
   157.63,
   156.5405,
   155.3781,
   154.1455,
   152.8455,
   151.481,
   150.055,
   148.5705,
   147.0307,
   145.4386,
   143.7976,
   142.1107,
   140.3814,
   138.6127,
   136.8079,
   134.9702,
   133.1028,
   129.291,
   125.3968,
   121.4434,
   117.4525,
   109.4391,
   105.4527,
   101.5013,
   97.59886,
   93.75788,
   89.98916,
   86.30199,
   82.70425,
   79.20245,
   77.48922,
   75.80185,
   74.14082,
   72.50654,
   70.89935,
   69.31954,
   67.76735,
   66.24294,
   64.74645,
   63.27794,
   61.83745,
   60.42496,
   59.04044,
   57.68378,
   56.35486,
   55.05354,
   53.77962,
   52.5329,
   51.31313,
   50.12006,
   48.9534,
   47.81285,
   46.6981,
   45.6088,
   43.50519,
   41.49908,
   39.5874,
   37.76694,
   36.03443,
   34.38654,
   32.81994,
   31.33129,
   29.91726,
   28.5746,
   27.3001,
   26.0906,
   24.94304,
   23.85444,
   22.82193,
   21.84271,
   20.91408,
   20.03348,
   19.19841,
   18.4065,
   17.65547,
   16.94315,
   16.26746,
   15.62644,
   15.0182,
   14.44095,
   13.893,
   13.37275,
   12.40928,
   11.53929,
   10.7527,
   10.04052,
   9.394721,
   8.808172,
   8.274526,
   7.78815,
   7.344042,
   6.937767,
   6.565391,
   6.223426,
   5.618698,
   5.102777,
   4.659255,
   4.275146,
   3.940137,
   3.645998,
   3.386124,
   2.948851,
   2.596467,
   2.307441,
   2.066818,
   1.863939,
   1.542235,
   1.300393,
   1.113459,
   0.9656863,
   0.8466723,
   0.668527,
   0.5432495,
   0.451566,
   0.3823033,
   0.3286043,
   0.2860632,
   0.2517406,
   0.2236119,
   0.2002444,
   0.1806002,
   0.1639121,
   0.1496023,
   0.1372292,
   0.12645,
   0.1169954,
   0.1086511,
   0.1012452,
   0.09463801,
   0.08871533,
   0.08338289,
   0.07856234,
   0.07418806,
   0.07020481,
   0.06656577,
   0.06323343,
   0.06323343,
   0};
   graph = new TGraph(285,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx2,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy2);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2","Projection of model(cR1L1_R1R1)",285,6.085,6.265);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMaximum(180.6863);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]2);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx3[264] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.137312,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139844,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144859,
   6.144906,
   6.144953,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.147203,
   6.14725,
   6.147297,
   6.147344,
   6.147391,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148187,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152875,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.15925,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy3[264] = {
   0,
   0.02755243,
   0.03284581,
   0.03947582,
   0.04791141,
   0.05884486,
   0.0733302,
   0.09303562,
   0.120728,
   0.1612722,
   0.1889616,
   0.2238914,
   0.2688151,
   0.3279567,
   0.3648312,
   0.4080999,
   0.4593663,
   0.5207868,
   0.5953208,
   0.6387408,
   0.687117,
   0.741253,
   0.8021202,
   0.8709,
   0.9490349,
   1.038295,
   1.140862,
   1.25943,
   1.325729,
   1.397339,
   1.474805,
   1.558735,
   1.649802,
   1.748762,
   1.856453,
   1.973808,
   2.101863,
   2.241771,
   2.394807,
   2.562386,
   2.746066,
   2.947566,
   3.05558,
   3.16877,
   3.287399,
   3.411742,
   3.542085,
   3.678728,
   3.821979,
   3.972161,
   4.129608,
   4.294664,
   4.467685,
   4.649037,
   4.839097,
   5.038251,
   5.246891,
   5.465419,
   5.69424,
   5.933765,
   6.184406,
   6.446573,
   6.720675,
   7.007114,
   7.306284,
   7.618563,
   7.944314,
   8.283876,
   8.637563,
   9.005651,
   9.388382,
   9.785946,
   10.19848,
   10.62607,
   11.06872,
   11.52635,
   11.9988,
   12.48581,
   12.98703,
   13.50195,
   14.02996,
   14.57032,
   15.12211,
   15.68429,
   16.25563,
   16.83473,
   18.00978,
   19.19468,
   20.37184,
   20.95127,
   21.52098,
   22.07807,
   22.61957,
   22.88351,
   23.14241,
   23.39586,
   23.64349,
   23.88489,
   24.11969,
   24.3475,
   24.56794,
   24.78064,
   24.98522,
   25.18133,
   25.36862,
   25.54674,
   25.71538,
   25.87422,
   26.02295,
   26.16131,
   26.28901,
   26.40582,
   26.51151,
   26.60587,
   26.68871,
   26.75987,
   26.81921,
   26.86661,
   26.90199,
   26.92526,
   26.9364,
   26.93537,
   26.92219,
   26.89688,
   26.85951,
   26.81016,
   26.74892,
   26.67594,
   26.59136,
   26.49536,
   26.38814,
   26.26991,
   26.14091,
   26.00139,
   25.85163,
   25.69193,
   25.52257,
   25.3439,
   25.15622,
   24.9599,
   24.75528,
   24.54273,
   24.3226,
   24.09529,
   23.86117,
   23.62062,
   23.37403,
   23.12178,
   22.86427,
   22.33499,
   21.78923,
   21.22997,
   20.66011,
   20.08241,
   19.49951,
   18.32785,
   17.16295,
   16.58783,
   16.01979,
   15.46028,
   14.91053,
   14.37166,
   13.8446,
   13.33013,
   12.82892,
   12.34147,
   11.86819,
   11.40938,
   10.96522,
   10.53583,
   10.12121,
   9.721333,
   9.336071,
   8.965259,
   8.608682,
   8.266081,
   7.937163,
   7.621609,
   7.319071,
   7.029188,
   6.751579,
   6.485857,
   6.231624,
   5.988481,
   5.756025,
   5.533857,
   5.321577,
   5.118793,
   4.925118,
   4.740172,
   4.563583,
   4.394991,
   4.234043,
   4.080398,
   3.933726,
   3.793706,
   3.660033,
   3.532408,
   3.410547,
   3.294176,
   3.183033,
   3.076866,
   2.975435,
   2.785871,
   2.612624,
   2.454131,
   2.308978,
   2.175882,
   2.053686,
   1.941347,
   1.837925,
   1.742573,
   1.654531,
   1.573116,
   1.497714,
   1.427772,
   1.302338,
   1.19342,
   1.098276,
   1.014677,
   0.9408153,
   0.8752101,
   0.8166485,
   0.7641297,
   0.7168246,
   0.6352039,
   0.5674827,
   0.510578,
   0.4622338,
   0.4207662,
   0.3848954,
   0.326203,
   0.2805012,
   0.2441568,
   0.2147388,
   0.1704414,
   0.1390832,
   0.1160131,
   0.09850954,
   0.08489002,
   0.07406705,
   0.06531143,
   0.05811881,
   0.05213096,
   0.04708758,
   0.04279569,
   0.03910963,
   0.03591777,
   0.03313331,
   0.03068792,
   0.02852719,
   0.0266073,
   0.02489269,
   0.0233542,
   0.02196773,
   0.02071324,
   0.01957393,
   0.01853562,
   0.01758629,
   0.01671569,
   0.01591523,
   0.01518141,
   0.01518141,
   0};
   graph = new TGraph(264,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx3,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy3);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3 = new TH1F("Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3","Projection of model(cR1L1_R1R1)",264,6.085,6.265);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMaximum(29.63003);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]3);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_fx4[282] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.1285,
   6.13,
   6.1315,
   6.133,
   6.13375,
   6.1345,
   6.13525,
   6.136,
   6.13675,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.140312,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144625,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146312,
   6.1465,
   6.146875,
   6.147062,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155219,
   6.155312,
   6.155406,
   6.1555,
   6.155594,
   6.155687,
   6.155781,
   6.155875,
   6.155969,
   6.156062,
   6.156156,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_fy4[282] = {
   0,
   146.9389,
   146.9389,
   147.4124,
   147.9106,
   148.4347,
   148.9868,
   149.5695,
   150.1872,
   150.8465,
   151.5583,
   152.3421,
   152.7713,
   153.2348,
   153.744,
   154.317,
   154.6364,
   154.9849,
   155.3705,
   155.8046,
   156.3032,
   156.8906,
   157.2282,
   157.6026,
   158.0213,
   158.4934,
   159.0301,
   159.6447,
   160.3539,
   160.7499,
   161.1772,
   161.6388,
   162.1378,
   162.6777,
   163.2621,
   163.8948,
   164.5798,
   165.3209,
   166.1222,
   166.9875,
   167.9203,
   168.9238,
   170.0005,
   171.1522,
   172.3793,
   173.6811,
   175.0551,
   176.4969,
   177.9998,
   179.5547,
   181.1501,
   184.4036,
   187.6244,
   189.1753,
   190.6625,
   192.0705,
   193.3882,
   194.6097,
   195.7357,
   196.7741,
   197.7406,
   199.5577,
   200.475,
   201.4513,
   201.9755,
   202.5314,
   203.1251,
   203.7625,
   204.4497,
   205.1926,
   205.9973,
   206.8697,
   207.8155,
   208.8405,
   209.9502,
   211.15,
   212.445,
   213.8401,
   215.3401,
   216.9493,
   217.796,
   218.6716,
   219.5764,
   220.5108,
   221.4753,
   222.4702,
   223.4958,
   224.5524,
   225.6403,
   226.7597,
   227.9109,
   229.0939,
   230.3089,
   231.5559,
   232.8349,
   234.1459,
   235.4889,
   236.8636,
   238.2699,
   239.7075,
   241.176,
   242.6752,
   244.2044,
   245.7633,
   248.9672,
   252.281,
   255.6976,
   259.2084,
   262.8032,
   266.4703,
   270.1964,
   273.9665,
   281.5705,
   285.3662,
   289.1295,
   292.8376,
   296.4666,
   298.2436,
   299.9914,
   301.7066,
   303.3861,
   305.0266,
   306.6247,
   308.1772,
   309.6807,
   311.1322,
   312.5283,
   313.866,
   315.1421,
   316.3538,
   317.4981,
   318.5722,
   319.5736,
   320.4997,
   321.3481,
   322.1168,
   322.8036,
   323.4068,
   323.9247,
   324.3559,
   324.6992,
   324.9536,
   325.1183,
   325.1928,
   325.1769,
   325.0703,
   324.8733,
   324.5864,
   324.21,
   323.745,
   323.1926,
   322.554,
   321.8306,
   321.0243,
   320.1368,
   319.1702,
   318.1268,
   317.0089,
   315.819,
   314.5599,
   313.2341,
   311.8448,
   310.3947,
   308.8869,
   307.3246,
   305.7108,
   304.0487,
   302.3416,
   300.5927,
   298.8051,
   296.9821,
   295.1268,
   293.2425,
   289.3987,
   285.4748,
   281.494,
   277.4779,
   269.4199,
   265.414,
   261.4449,
   257.5265,
   253.6711,
   249.8895,
   246.1909,
   242.5831,
   239.0726,
   235.6645,
   232.3629,
   229.1708,
   226.0902,
   223.1222,
   220.2672,
   217.525,
   214.8947,
   212.3748,
   209.9636,
   207.6588,
   205.458,
   203.3583,
   201.3568,
   199.4505,
   197.636,
   195.9101,
   194.2694,
   192.7106,
   191.2303,
   189.8251,
   188.4919,
   187.2272,
   186.0281,
   184.8914,
   183.814,
   182.7932,
   181.8261,
   180.91,
   180.0422,
   179.2204,
   178.4421,
   177.705,
   177.007,
   176.3459,
   175.7198,
   175.1268,
   174.5651,
   173.5287,
   172.5982,
   171.7622,
   171.0105,
   170.334,
   169.7248,
   169.1757,
   168.6802,
   168.2327,
   167.8281,
   167.462,
   167.1305,
   166.8299,
   166.3096,
   165.8801,
   165.5248,
   165.2307,
   164.9873,
   164.7862,
   164.6208,
   164.3761,
   164.2208,
   164.1328,
   164.0969,
   164.1019,
   164.2049,
   164.398,
   164.6551,
   164.9597,
   165.3007,
   166.0636,
   166.9053,
   167.8048,
   168.75,
   169.7331,
   170.7493,
   171.7953,
   172.8688,
   173.9682,
   175.0924,
   176.2403,
   177.4114,
   178.6051,
   179.8211,
   181.059,
   182.3186,
   183.5997,
   184.9021,
   186.2257,
   187.5704,
   188.9361,
   190.3227,
   191.7301,
   193.1583,
   194.6072,
   194.6072,
   194.6072,
   0};
   graph = new TGraph(282,cR1L1_R1_Norm[mass]_fx4,cR1L1_R1_Norm[mass]_fy4);
   graph->SetName("cR1L1_R1_Norm[mass]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_cR1L1_R1_NormoBmasscB4 = new TH1F("Graph_cR1L1_R1_NormoBmasscB4","Projection of model(cR1L1_R1R1)",282,6.0814,6.2686);
   Graph_cR1L1_R1_NormoBmasscB4->SetMinimum(0);
   Graph_cR1L1_R1_NormoBmasscB4->SetMaximum(357.7121);
   Graph_cR1L1_R1_NormoBmasscB4->SetDirectory(0);
   Graph_cR1L1_R1_NormoBmasscB4->SetStats(0);
   Graph_cR1L1_R1_NormoBmasscB4->SetMarkerStyle(20);
   Graph_cR1L1_R1_NormoBmasscB4->SetMarkerSize(1.2);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetNdivisions(505);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetTitleSize(-1);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB4->GetXaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetYaxis()->SetTitleFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetLabelFont(132);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetLabelSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetTitleSize(0.05);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetTitleOffset(1);
   Graph_cR1L1_R1_NormoBmasscB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_cR1L1_R1_Norm[mass]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sample==sample::R1]_fx3001[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fy3001[50] = {
   145,
   140,
   138,
   164,
   155,
   144,
   146,
   158,
   160,
   152,
   151,
   172,
   140,
   172,
   172,
   206,
   235,
   308,
   228,
   192,
   145,
   176,
   162,
   178,
   155,
   155,
   169,
   153,
   168,
   148,
   186,
   165,
   181,
   181,
   166,
   161,
   171,
   186,
   199,
   165,
   180,
   203,
   197,
   190,
   179,
   208,
   186,
   203,
   193,
   159};
   Double_t h_ds_1010_Cut[sample==sample::R1]_felx3001[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fely3001[50] = {
   11.55197,
   11.34272,
   11.25798,
   12.31601,
   11.95994,
   11.51041,
   11.59339,
   12.07975,
   12.15899,
   11.83896,
   11.79837,
   12.6244,
   11.34272,
   12.6244,
   12.6244,
   13.86141,
   14.83786,
   17.05705,
   14.60794,
   13.36542,
   11.55197,
   12.77592,
   12.23774,
   12.85103,
   11.95994,
   11.95994,
   12.50961,
   11.87942,
   12.47112,
   11.6758,
   13.14734,
   12.35496,
   12.96291,
   12.96291,
   12.3938,
   12.19843,
   12.58625,
   13.14734,
   13.61559,
   12.35496,
   12.92572,
   13.75658,
   13.54457,
   13.29311,
   12.88843,
   13.93087,
   13.14734,
   13.75658,
   13.40144,
   12.11943};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fehx3001[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fehy3001[50] = {
   12.55197,
   12.34272,
   12.25798,
   13.31601,
   12.95994,
   12.51041,
   12.59339,
   13.07975,
   13.15899,
   12.83896,
   12.79837,
   13.6244,
   12.34272,
   13.6244,
   13.6244,
   14.86141,
   15.83786,
   18.05705,
   15.60794,
   14.36542,
   12.55197,
   13.77592,
   13.23774,
   13.85103,
   12.95994,
   12.95994,
   13.50961,
   12.87942,
   13.47112,
   12.6758,
   14.14734,
   13.35496,
   13.96291,
   13.96291,
   13.3938,
   13.19843,
   13.58625,
   14.14734,
   14.61559,
   13.35496,
   13.92572,
   14.75658,
   14.54457,
   14.29311,
   13.88843,
   14.93087,
   14.14734,
   14.75658,
   14.40144,
   13.11943};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1010_Cut[sample==sample::R1]_fx3001,h_ds_1010_Cut[sample==sample::R1]_fy3001,h_ds_1010_Cut[sample==sample::R1]_felx3001,h_ds_1010_Cut[sample==sample::R1]_fehx3001,h_ds_1010_Cut[sample==sample::R1]_fely3001,h_ds_1010_Cut[sample==sample::R1]_fehy3001);
   grae->SetName("h_ds_1010_Cut[sample==sample::R1]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001 = new TH1F("Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001","Histogram of ds_1010_plot__mass",100,6.085,6.265);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->SetMinimum(106.8105);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->SetMaximum(345.9886);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->SetStats(0);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sample==sample::R1]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_18b27120__2 = new TH1D("frame_18b27120__2","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_18b27120__2->SetBinContent(1,342.3599);
   frame_18b27120__2->SetMinimum(0.001);
   frame_18b27120__2->SetMaximum(400);
   frame_18b27120__2->SetEntries(1);
   frame_18b27120__2->SetDirectory(0);
   frame_18b27120__2->SetStats(0);
   frame_18b27120__2->SetMarkerStyle(20);
   frame_18b27120__2->SetMarkerSize(1.2);
   frame_18b27120__2->GetXaxis()->SetNdivisions(504);
   frame_18b27120__2->GetXaxis()->SetLabelFont(133);
   frame_18b27120__2->GetXaxis()->SetLabelOffset(0.015);
   frame_18b27120__2->GetXaxis()->SetLabelSize(24);
   frame_18b27120__2->GetXaxis()->SetTitleSize(-1);
   frame_18b27120__2->GetXaxis()->SetTitleOffset(1);
   frame_18b27120__2->GetXaxis()->SetTitleFont(132);
   frame_18b27120__2->GetYaxis()->SetNdivisions(504);
   frame_18b27120__2->GetYaxis()->SetLabelFont(133);
   frame_18b27120__2->GetYaxis()->SetLabelSize(24);
   frame_18b27120__2->GetYaxis()->SetTitleSize(0.05);
   frame_18b27120__2->GetYaxis()->SetTitleFont(132);
   frame_18b27120__2->GetZaxis()->SetLabelFont(132);
   frame_18b27120__2->GetZaxis()->SetLabelSize(0.05);
   frame_18b27120__2->GetZaxis()->SetTitleSize(0.05);
   frame_18b27120__2->GetZaxis()->SetTitleOffset(1);
   frame_18b27120__2->GetZaxis()->SetTitleFont(132);
   frame_18b27120__2->Draw("AXISSAME");
   pad_glFig2_0_2->Modified();
   glFig2->cd();
  
// ------------>Primitives in pad: pad_glFig2_0_1
   TPad *pad_glFig2_0_1 = new TPad("pad_glFig2_0_1", "",0,0.3833333,0.95,0.6666667);
   pad_glFig2_0_1->Draw();
   pad_glFig2_0_1->cd();
   pad_glFig2_0_1->Range(6.082538,0.001,6.24985,799.999);
   pad_glFig2_0_1->SetFillColor(0);
   pad_glFig2_0_1->SetBorderMode(0);
   pad_glFig2_0_1->SetBorderSize(0);
   pad_glFig2_0_1->SetTickx(1);
   pad_glFig2_0_1->SetTicky(1);
   pad_glFig2_0_1->SetRightMargin(0);
   pad_glFig2_0_1->SetTopMargin(0);
   pad_glFig2_0_1->SetBottomMargin(0);
   pad_glFig2_0_1->SetFrameBorderMode(0);
   pad_glFig2_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_1900ec90__3 = new TH1D("frame_1900ec90__3","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1900ec90__3->SetBinContent(1,593.003);
   frame_1900ec90__3->SetMinimum(0.001);
   frame_1900ec90__3->SetMaximum(799.999);
   frame_1900ec90__3->SetEntries(1);
   frame_1900ec90__3->SetDirectory(0);
   frame_1900ec90__3->SetStats(0);
   frame_1900ec90__3->SetMarkerStyle(20);
   frame_1900ec90__3->SetMarkerSize(1.2);
   frame_1900ec90__3->GetXaxis()->SetNdivisions(504);
   frame_1900ec90__3->GetXaxis()->SetLabelFont(133);
   frame_1900ec90__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1900ec90__3->GetXaxis()->SetLabelSize(24);
   frame_1900ec90__3->GetXaxis()->SetTitleSize(-1);
   frame_1900ec90__3->GetXaxis()->SetTitleOffset(1);
   frame_1900ec90__3->GetXaxis()->SetTitleFont(132);
   frame_1900ec90__3->GetYaxis()->SetNdivisions(504);
   frame_1900ec90__3->GetYaxis()->SetLabelFont(133);
   frame_1900ec90__3->GetYaxis()->SetLabelSize(24);
   frame_1900ec90__3->GetYaxis()->SetTitleSize(0.05);
   frame_1900ec90__3->GetYaxis()->SetTitleFont(132);
   frame_1900ec90__3->GetZaxis()->SetLabelFont(132);
   frame_1900ec90__3->GetZaxis()->SetLabelSize(0.05);
   frame_1900ec90__3->GetZaxis()->SetTitleSize(0.05);
   frame_1900ec90__3->GetZaxis()->SetTitleOffset(1);
   frame_1900ec90__3->GetZaxis()->SetTitleFont(132);
   frame_1900ec90__3->Draw("FUNC");
   
   Double_t CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fx5[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fy5[56] = {
   0,
   314.1463,
   314.1463,
   315.4492,
   316.7972,
   318.1904,
   319.6289,
   321.1125,
   322.6414,
   324.2154,
   325.8347,
   327.4991,
   329.2088,
   330.9636,
   332.7637,
   334.6089,
   336.4994,
   338.435,
   340.4159,
   342.442,
   344.5132,
   346.6297,
   348.7913,
   350.9982,
   353.2503,
   355.5475,
   357.89,
   360.2777,
   362.7105,
   365.1886,
   367.7119,
   370.2803,
   372.894,
   375.5529,
   378.257,
   381.0062,
   383.8007,
   386.6404,
   389.5253,
   392.4553,
   395.4306,
   398.4511,
   401.5168,
   404.6277,
   407.7838,
   410.985,
   414.2315,
   417.5232,
   420.8601,
   424.2422,
   427.6695,
   431.142,
   434.6597,
   434.6597,
   434.6597,
   0};
   graph = new TGraph(56,CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fx5,CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fy5);
   graph->SetName("CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5 = new TH1F("Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5","Projection of model(CR2L1_R2R2)",100,6.0814,6.2686);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->SetMinimum(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->SetMaximum(478.1256);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->SetDirectory(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->SetStats(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->SetMarkerStyle(20);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->SetMarkerSize(1.2);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetNdivisions(505);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetTitleSize(-1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetXaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetYaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetYaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetYaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetYaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetZaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetZaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetZaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetZaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]5);
   
   graph->Draw("l");
   
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fx6[285] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.1315,
   6.133,
   6.1345,
   6.136,
   6.1375,
   6.13825,
   6.139,
   6.13975,
   6.1405,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.14275,
   6.143125,
   6.1435,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.146969,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151141,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155172,
   6.155219,
   6.155266,
   6.155312,
   6.155359,
   6.155406,
   6.155453,
   6.1555,
   6.155547,
   6.155594,
   6.155641,
   6.155687,
   6.155734,
   6.155781,
   6.155828,
   6.155875,
   6.155922,
   6.155969,
   6.156016,
   6.156062,
   6.156109,
   6.156156,
   6.156203,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158781,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fy6[285] = {
   0,
   0.07532178,
   0.08714748,
   0.1015242,
   0.1192045,
   0.1412441,
   0.169151,
   0.2051391,
   0.2525634,
   0.3167049,
   0.4062685,
   0.5364476,
   0.6248235,
   0.7357918,
   0.8777747,
   1.063613,
   1.313809,
   1.473038,
   1.663118,
   1.892983,
   2.175225,
   2.528081,
   2.738988,
   2.978667,
   3.252777,
   3.568386,
   3.934377,
   4.361955,
   4.865316,
   5.150873,
   5.462492,
   5.803207,
   6.176435,
   6.586039,
   7.036372,
   7.532345,
   8.079491,
   8.684036,
   9.352985,
   10.09419,
   10.91647,
   11.36104,
   11.82966,
   12.32373,
   12.84473,
   13.39422,
   13.97386,
   14.58537,
   15.23055,
   15.91132,
   16.62966,
   17.38765,
   18.18747,
   19.03136,
   19.92168,
   20.86087,
   21.85144,
   22.896,
   23.99722,
   25.15784,
   26.38065,
   27.66852,
   29.0243,
   30.45092,
   31.95125,
   33.52819,
   35.18456,
   36.92311,
   37.82404,
   38.7465,
   39.69081,
   40.65724,
   41.6461,
   42.65764,
   43.69213,
   44.7498,
   45.83086,
   46.93552,
   48.06394,
   49.21628,
   50.39266,
   51.59316,
   52.81786,
   54.06678,
   55.33991,
   56.63721,
   57.95859,
   59.30393,
   60.67304,
   62.06572,
   63.48168,
   64.92061,
   66.38211,
   67.86575,
   70.89736,
   74.01064,
   77.19967,
   80.45734,
   83.77528,
   87.1438,
   90.55183,
   93.9869,
   100.8811,
   104.3084,
   107.6988,
   111.0333,
   112.6733,
   114.2917,
   115.8858,
   117.453,
   118.9904,
   120.4954,
   121.9651,
   123.3969,
   124.7879,
   126.1354,
   127.4366,
   128.689,
   129.8897,
   131.0363,
   132.1263,
   133.1572,
   134.1267,
   135.0326,
   135.8727,
   136.6452,
   137.3481,
   137.9798,
   138.5388,
   139.0236,
   139.4332,
   139.7664,
   140.0226,
   140.201,
   140.3012,
   140.3231,
   140.2665,
   140.1316,
   139.9187,
   139.6286,
   139.2618,
   138.8193,
   138.3022,
   137.7119,
   137.0498,
   136.3176,
   135.5169,
   134.6497,
   133.7182,
   132.7243,
   131.6705,
   130.5592,
   129.3927,
   128.1736,
   126.9046,
   125.5882,
   124.2273,
   122.8245,
   121.3827,
   119.9044,
   118.3926,
   116.8499,
   115.2791,
   113.6829,
   110.4248,
   107.0963,
   103.7172,
   100.3062,
   93.45717,
   90.05008,
   86.67294,
   83.33774,
   80.05508,
   76.83422,
   73.68311,
   70.60847,
   67.61588,
   66.15179,
   64.70981,
   63.29036,
   61.89378,
   60.52037,
   59.17038,
   57.84399,
   56.54135,
   55.26259,
   54.00775,
   52.77687,
   51.56993,
   50.3869,
   49.22769,
   48.0922,
   46.9803,
   45.89183,
   44.8266,
   43.78443,
   42.76507,
   41.7683,
   40.79385,
   39.84145,
   38.91081,
   37.11364,
   35.39981,
   33.76671,
   32.21158,
   30.73162,
   29.32401,
   27.98587,
   26.71435,
   25.50663,
   24.3599,
   23.27142,
   22.23849,
   21.25851,
   20.32891,
   19.44724,
   18.61111,
   17.81823,
   17.06637,
   16.35343,
   15.67736,
   15.03622,
   14.42816,
   13.8514,
   13.30425,
   12.78511,
   12.29245,
   11.82482,
   11.38085,
   10.55871,
   9.816426,
   9.145376,
   8.537874,
   7.987064,
   7.486849,
   7.031806,
   6.617123,
   6.238525,
   5.892225,
   5.57486,
   5.283452,
   4.768227,
   4.328782,
   3.951101,
   3.624099,
   3.338969,
   3.088686,
   2.867613,
   2.495758,
   2.196228,
   1.950659,
   1.746301,
   1.574066,
   1.301109,
   1.096063,
   0.9376845,
   0.8125713,
   0.7118749,
   0.5612917,
   0.4555315,
   0.3782266,
   0.3198954,
   0.2747232,
   0.2389767,
   0.2101668,
   0.1865802,
   0.1670055,
   0.1505655,
   0.1366122,
   0.1246581,
   0.1143307,
   0.105341,
   0.0974621,
   0.09051375,
   0.08435118,
   0.07885702,
   0.07393527,
   0.06950676,
   0.06550572,
   0.06187713,
   0.05857466,
   0.0555594,
   0.05280563,
   0.05280563,
   0};
   graph = new TGraph(285,CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fx6,CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fy6);
   graph->SetName("CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6 = new TH1F("Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6","Projection of model(CR2L1_R2R2)",285,6.085,6.265);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->SetMinimum(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->SetMaximum(154.3554);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->SetDirectory(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->SetStats(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->SetMarkerStyle(20);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->SetMarkerSize(1.2);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetNdivisions(505);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetTitleSize(-1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetXaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetYaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetYaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetZaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetZaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetZaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]6);
   
   graph->Draw("fl");
   
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fx7[264] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.137312,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139844,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144859,
   6.144906,
   6.144953,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.147203,
   6.14725,
   6.147297,
   6.147344,
   6.147391,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148187,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152875,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.15925,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fy7[264] = {
   0,
   0.2113352,
   0.2487202,
   0.2954078,
   0.3546625,
   0.4312785,
   0.5325458,
   0.6699896,
   0.8627038,
   1.144224,
   1.336178,
   1.578056,
   1.888793,
   2.297417,
   2.551979,
   2.850514,
   3.20402,
   3.627291,
   4.140617,
   4.439519,
   4.772432,
   5.144861,
   5.563461,
   6.036318,
   6.57331,
   7.186553,
   7.890969,
   8.704999,
   9.160058,
   9.651489,
   10.18301,
   10.75879,
   11.38342,
   12.06208,
   12.80049,
   13.60502,
   14.48278,
   15.44162,
   16.49028,
   17.63841,
   18.89667,
   20.27679,
   21.01653,
   21.79166,
   22.60398,
   23.45537,
   24.34779,
   25.28327,
   26.26394,
   27.29198,
   28.36969,
   29.49941,
   30.68358,
   31.9247,
   33.22534,
   34.58813,
   36.01576,
   37.51097,
   39.07653,
   40.71524,
   42.42991,
   44.22335,
   46.09835,
   48.05766,
   50.10395,
   52.23983,
   54.46775,
   56.79005,
   59.20886,
   61.72607,
   64.34332,
   67.06193,
   69.88285,
   72.80659,
   75.8332,
   78.96219,
   82.19245,
   85.52222,
   88.94896,
   92.46938,
   96.07926,
   99.77346,
   103.5458,
   107.3891,
   111.295,
   115.254,
   123.2869,
   131.3873,
   139.4347,
   143.3959,
   147.2906,
   151.0992,
   154.8011,
   156.6056,
   158.3755,
   160.1083,
   161.8012,
   163.4516,
   165.0569,
   166.6143,
   168.1214,
   169.5755,
   170.9742,
   172.3149,
   173.5954,
   174.8131,
   175.966,
   177.0519,
   178.0687,
   179.0145,
   179.8874,
   180.6859,
   181.4083,
   182.0532,
   182.6193,
   183.1055,
   183.5108,
   183.8346,
   184.076,
   184.2346,
   184.3101,
   184.3025,
   184.2117,
   184.0379,
   183.7816,
   183.4433,
   183.0237,
   182.5236,
   181.9442,
   181.2867,
   180.5523,
   179.7425,
   178.8591,
   177.9037,
   176.8781,
   175.7845,
   174.6248,
   173.4012,
   172.1161,
   170.7718,
   169.3706,
   167.9151,
   166.4078,
   164.8513,
   163.2481,
   161.6009,
   159.9123,
   158.1851,
   156.4217,
   152.7973,
   149.06,
   145.2303,
   141.3279,
   137.3719,
   133.3802,
   125.3567,
   117.3795,
   113.4411,
   109.5512,
   105.7197,
   101.9551,
   98.26509,
   94.65594,
   91.1331,
   87.70105,
   84.36334,
   81.12273,
   77.98123,
   74.94016,
   72.00022,
   69.16157,
   66.42385,
   63.78631,
   61.24777,
   58.80676,
   56.46151,
   54.21002,
   52.05007,
   49.97931,
   47.99524,
   46.09527,
   44.27672,
   42.53689,
   40.87302,
   39.28237,
   37.76218,
   36.30974,
   34.92233,
   33.59731,
   32.33208,
   31.1241,
   29.97088,
   28.87001,
   27.81915,
   26.81605,
   25.8585,
   24.94441,
   24.07173,
   23.23852,
   22.4429,
   21.68307,
   20.95731,
   20.26398,
   18.96833,
   17.78438,
   16.70141,
   15.70974,
   14.80058,
   13.966,
   13.19885,
   12.49271,
   11.84177,
   11.24083,
   10.68521,
   10.1707,
   9.693532,
   8.837971,
   8.095303,
   7.446746,
   6.877072,
   6.373895,
   5.9271,
   5.528389,
   5.170922,
   4.849031,
   4.293858,
   3.833467,
   3.446805,
   3.118469,
   2.83697,
   2.593575,
   2.195591,
   1.885962,
   1.639937,
   1.440962,
   1.141693,
   0.9301663,
   0.7747776,
   0.657051,
   0.5655741,
   0.4929773,
   0.434323,
   0.386199,
   0.3461838,
   0.3125192,
   0.2839025,
   0.2593516,
   0.2381142,
   0.2196059,
   0.2033667,
   0.1890309,
   0.1763043,
   0.1649478,
   0.154766,
   0.1455973,
   0.1373074,
   0.1297838,
   0.1229317,
   0.1166707,
   0.1109324,
   0.1056602,
   0.1008462,
   0.1008462,
   0};
   graph = new TGraph(264,CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fx7,CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fy7);
   graph->SetName("CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7 = new TH1F("Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7","Projection of model(CR2L1_R2R2)",264,6.085,6.265);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->SetMinimum(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->SetMaximum(202.7412);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->SetDirectory(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->SetStats(0);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->SetMarkerStyle(20);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->SetMarkerSize(1.2);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetNdivisions(505);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetTitleSize(-1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetXaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetYaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetYaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetYaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetYaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetZaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetZaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetZaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetZaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]7);
   
   graph->Draw("fl");
   
   Double_t CR2L1_R2_Norm[mass]_fx8[343] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144906,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149922,
   6.149969,
   6.150016,
   6.150062,
   6.150109,
   6.150156,
   6.150203,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.151,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153531,
   6.153625,
   6.153719,
   6.153812,
   6.153906,
   6.154,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155219,
   6.155312,
   6.155406,
   6.1555,
   6.155594,
   6.155687,
   6.155781,
   6.155875,
   6.155969,
   6.156062,
   6.156156,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.16075,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CR2L1_R2_Norm[mass]_fy8[343] = {
   0,
   314.433,
   314.433,
   315.785,
   317.1941,
   318.6643,
   320.2014,
   321.8142,
   323.5165,
   325.3307,
   326.2909,
   327.2956,
   328.355,
   329.4834,
   330.702,
   332.0426,
   332.7734,
   333.5559,
   334.4017,
   335.3267,
   336.3523,
   337.5082,
   338.1477,
   338.8371,
   339.5846,
   340.4006,
   341.2975,
   342.2907,
   343.399,
   344.646,
   345.3302,
   346.0605,
   346.8415,
   347.6785,
   348.5774,
   349.5446,
   350.5873,
   351.7137,
   352.9325,
   354.2536,
   355.6878,
   357.2471,
   358.9445,
   359.8495,
   360.7945,
   361.7815,
   362.8126,
   363.8899,
   365.0157,
   366.1923,
   367.4221,
   368.7076,
   370.0513,
   371.4558,
   372.9239,
   374.4582,
   376.0616,
   377.7369,
   379.487,
   381.3147,
   383.2229,
   385.2146,
   387.2925,
   389.4593,
   391.7179,
   394.0707,
   396.5201,
   399.0685,
   401.7177,
   404.4697,
   407.3257,
   410.2869,
   413.354,
   416.5272,
   419.8061,
   423.1897,
   426.6766,
   430.2643,
   433.9497,
   437.7289,
   441.597,
   445.548,
   449.5749,
   453.6697,
   457.8232,
   466.2631,
   474.7966,
   483.3066,
   487.5111,
   491.6577,
   495.7273,
   499.6999,
   503.5552,
   507.2726,
   509.0732,
   510.8315,
   512.545,
   514.2113,
   515.8278,
   517.3922,
   518.902,
   520.355,
   521.749,
   523.0818,
   524.3513,
   525.5557,
   526.6932,
   527.7619,
   528.7604,
   529.6873,
   530.5411,
   531.3209,
   532.0255,
   532.6542,
   533.2064,
   533.6814,
   534.0791,
   534.3992,
   534.6418,
   534.807,
   534.8954,
   534.9074,
   534.8437,
   534.7053,
   534.4933,
   534.2088,
   533.8533,
   533.4283,
   532.9354,
   532.3767,
   531.7539,
   531.0692,
   530.3248,
   529.5231,
   528.6664,
   527.7573,
   526.7984,
   525.7923,
   524.7418,
   523.6497,
   521.352,
   518.9224,
   516.3844,
   513.7616,
   511.0773,
   500.1768,
   497.5169,
   494.9222,
   492.4103,
   489.9974,
   487.6987,
   485.5281,
   483.498,
   482.5393,
   481.6198,
   480.7408,
   479.9035,
   479.1088,
   478.3578,
   477.6513,
   476.9902,
   476.3752,
   475.8069,
   475.2861,
   474.8132,
   474.3885,
   474.0126,
   473.6857,
   473.408,
   473.1796,
   473.0006,
   472.8711,
   472.7908,
   472.7596,
   472.7773,
   472.8435,
   472.9579,
   473.1199,
   473.3289,
   473.5844,
   473.8855,
   474.2315,
   474.6214,
   475.0541,
   475.5287,
   476.044,
   476.5986,
   477.8202,
   479.1817,
   480.6695,
   482.2684,
   483.9619,
   485.732,
   489.4231,
   493.1716,
   495.0095,
   496.7911,
   498.4916,
   500.0864,
   501.551,
   502.2271,
   502.8619,
   503.4525,
   503.9963,
   504.4906,
   504.933,
   505.321,
   505.6525,
   505.9254,
   506.1376,
   506.2874,
   506.3733,
   506.3937,
   506.3475,
   506.2336,
   506.0511,
   505.7994,
   505.4781,
   505.0868,
   504.6256,
   504.0945,
   503.494,
   502.8246,
   502.0871,
   501.2823,
   500.4115,
   499.4758,
   498.4768,
   497.416,
   496.2952,
   495.1163,
   493.8813,
   492.5924,
   491.2517,
   489.8617,
   488.4246,
   486.943,
   485.4194,
   482.2565,
   478.9568,
   475.5414,
   472.0313,
   468.447,
   464.8084,
   450.0742,
   446.4264,
   442.8204,
   439.2677,
   435.7784,
   432.3612,
   429.0236,
   425.7718,
   422.611,
   419.5453,
   416.5777,
   413.7105,
   410.9451,
   408.2822,
   405.7219,
   403.2636,
   400.9063,
   398.6486,
   396.4888,
   394.4247,
   392.4539,
   390.5739,
   388.7821,
   387.0755,
   385.4513,
   383.9064,
   382.4379,
   381.0428,
   379.7179,
   378.4604,
   377.2674,
   376.1358,
   375.063,
   374.0462,
   373.0827,
   372.1699,
   371.3054,
   370.4867,
   369.7116,
   368.9778,
   368.2833,
   367.0038,
   365.8581,
   364.8324,
   363.9143,
   363.0925,
   362.357,
   361.6988,
   361.1098,
   360.5829,
   360.1117,
   359.6903,
   359.3138,
   358.6778,
   358.1732,
   357.7758,
   357.4666,
   357.2303,
   357.0549,
   356.9307,
   356.8061,
   356.8099,
   356.9108,
   357.0869,
   357.3228,
   357.6072,
   358.2896,
   359.0868,
   359.9694,
   360.9181,
   361.9197,
   364.0466,
   366.3012,
   368.6557,
   371.0932,
   373.6031,
   376.1781,
   378.8133,
   381.5053,
   384.2516,
   387.0503,
   389.9,
   392.7996,
   395.7483,
   398.7455,
   401.7906,
   404.8831,
   408.0229,
   411.2095,
   414.4428,
   417.7225,
   421.0485,
   424.4207,
   427.839,
   431.3032,
   434.8133,
   434.8133,
   434.8133,
   0};
   graph = new TGraph(343,CR2L1_R2_Norm[mass]_fx8,CR2L1_R2_Norm[mass]_fy8);
   graph->SetName("CR2L1_R2_Norm[mass]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CR2L1_R2_NormoBmasscB8 = new TH1F("Graph_CR2L1_R2_NormoBmasscB8","Projection of model(CR2L1_R2R2)",343,6.0814,6.2686);
   Graph_CR2L1_R2_NormoBmasscB8->SetMinimum(0);
   Graph_CR2L1_R2_NormoBmasscB8->SetMaximum(588.3981);
   Graph_CR2L1_R2_NormoBmasscB8->SetDirectory(0);
   Graph_CR2L1_R2_NormoBmasscB8->SetStats(0);
   Graph_CR2L1_R2_NormoBmasscB8->SetMarkerStyle(20);
   Graph_CR2L1_R2_NormoBmasscB8->SetMarkerSize(1.2);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetNdivisions(505);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetTitleSize(-1);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB8->GetXaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB8->GetYaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB8->GetYaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB8->GetYaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB8->GetYaxis()->SetTitleFont(132);
   Graph_CR2L1_R2_NormoBmasscB8->GetZaxis()->SetLabelFont(132);
   Graph_CR2L1_R2_NormoBmasscB8->GetZaxis()->SetLabelSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB8->GetZaxis()->SetTitleSize(0.05);
   Graph_CR2L1_R2_NormoBmasscB8->GetZaxis()->SetTitleOffset(1);
   Graph_CR2L1_R2_NormoBmasscB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CR2L1_R2_Norm[mass]8);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sample==sample::R2]_fx3002[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fy3002[50] = {
   314,
   316,
   295,
   319,
   342,
   328,
   319,
   343,
   343,
   325,
   321,
   338,
   357,
   370,
   419,
   541,
   479,
   503,
   411,
   370,
   359,
   352,
   347,
   343,
   376,
   366,
   354,
   334,
   377,
   348,
   365,
   366,
   371,
   369,
   397,
   408,
   414,
   410,
   446,
   399,
   402,
   415,
   383,
   447,
   438,
   459,
   376,
   450,
   389,
   401};
   Double_t h_ds_1010_Cut[sample==sample::R2]_felx3002[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fely3002[50] = {
   17.2271,
   17.28342,
   16.68284,
   17.36757,
   18,
   17.61767,
   17.36757,
   18.02701,
   18.02701,
   17.53469,
   17.42345,
   17.89157,
   18.40106,
   18.74188,
   19.9756,
   22.76478,
   21.39178,
   21.93323,
   19.7793,
   18.74188,
   18.45389,
   18.26832,
   18.13465,
   18.02701,
   18.89716,
   18.63766,
   18.32153,
   17.78251,
   18.92292,
   18.16146,
   18.61151,
   18.63766,
   18.76785,
   18.71588,
   19.43113,
   19.7052,
   19.85313,
   19.75463,
   20.62463,
   19.48124,
   19.55617,
   19.87768,
   19.07677,
   20.64829,
   20.43442,
   20.93012,
   18.89716,
   20.7191,
   19.22942,
   19.53123};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fehx3002[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fehy3002[50] = {
   18.2271,
   18.28342,
   17.68284,
   18.36757,
   19,
   18.61767,
   18.36757,
   19.02701,
   19.02701,
   18.53469,
   18.42345,
   18.89157,
   19.40106,
   19.74188,
   20.9756,
   23.76478,
   22.39178,
   22.93323,
   20.7793,
   19.74188,
   19.45389,
   19.26832,
   19.13465,
   19.02701,
   19.89716,
   19.63766,
   19.32153,
   18.78251,
   19.92292,
   19.16146,
   19.61151,
   19.63766,
   19.76785,
   19.71588,
   20.43113,
   20.7052,
   20.85313,
   20.75463,
   21.62463,
   20.48124,
   20.55617,
   20.87768,
   20.07677,
   21.64829,
   21.43442,
   21.93012,
   19.89716,
   21.7191,
   20.22942,
   20.53123};
   grae = new TGraphAsymmErrors(50,h_ds_1010_Cut[sample==sample::R2]_fx3002,h_ds_1010_Cut[sample==sample::R2]_fy3002,h_ds_1010_Cut[sample==sample::R2]_felx3002,h_ds_1010_Cut[sample==sample::R2]_fehx3002,h_ds_1010_Cut[sample==sample::R2]_fely3002,h_ds_1010_Cut[sample==sample::R2]_fehy3002);
   grae->SetName("h_ds_1010_Cut[sample==sample::R2]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002 = new TH1F("Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002","Histogram of ds_1010_plot__mass",100,6.085,6.265);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->SetMinimum(249.6724);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->SetMaximum(593.4095);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->SetStats(0);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sample==sample::R2]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_1900ec90__4 = new TH1D("frame_1900ec90__4","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1900ec90__4->SetBinContent(1,593.003);
   frame_1900ec90__4->SetMinimum(0.001);
   frame_1900ec90__4->SetMaximum(799.999);
   frame_1900ec90__4->SetEntries(1);
   frame_1900ec90__4->SetDirectory(0);
   frame_1900ec90__4->SetStats(0);
   frame_1900ec90__4->SetMarkerStyle(20);
   frame_1900ec90__4->SetMarkerSize(1.2);
   frame_1900ec90__4->GetXaxis()->SetNdivisions(504);
   frame_1900ec90__4->GetXaxis()->SetLabelFont(133);
   frame_1900ec90__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1900ec90__4->GetXaxis()->SetLabelSize(24);
   frame_1900ec90__4->GetXaxis()->SetTitleSize(-1);
   frame_1900ec90__4->GetXaxis()->SetTitleOffset(1);
   frame_1900ec90__4->GetXaxis()->SetTitleFont(132);
   frame_1900ec90__4->GetYaxis()->SetNdivisions(504);
   frame_1900ec90__4->GetYaxis()->SetLabelFont(133);
   frame_1900ec90__4->GetYaxis()->SetLabelSize(24);
   frame_1900ec90__4->GetYaxis()->SetTitleSize(0.05);
   frame_1900ec90__4->GetYaxis()->SetTitleFont(132);
   frame_1900ec90__4->GetZaxis()->SetLabelFont(132);
   frame_1900ec90__4->GetZaxis()->SetLabelSize(0.05);
   frame_1900ec90__4->GetZaxis()->SetTitleSize(0.05);
   frame_1900ec90__4->GetZaxis()->SetTitleOffset(1);
   frame_1900ec90__4->GetZaxis()->SetTitleFont(132);
   frame_1900ec90__4->Draw("AXISSAME");
   pad_glFig2_0_1->Modified();
   glFig2->cd();
  
// ------------>Primitives in pad: pad_glFig2_0_0
   TPad *pad_glFig2_0_0 = new TPad("pad_glFig2_0_0", "",0,0,0.95,0.3833333);
   pad_glFig2_0_0->Draw();
   pad_glFig2_0_0->cd();
   pad_glFig2_0_0->Range(6.082538,-882.3526,6.24985,2499.999);
   pad_glFig2_0_0->SetFillColor(0);
   pad_glFig2_0_0->SetBorderMode(0);
   pad_glFig2_0_0->SetBorderSize(0);
   pad_glFig2_0_0->SetTickx(1);
   pad_glFig2_0_0->SetTicky(1);
   pad_glFig2_0_0->SetRightMargin(0);
   pad_glFig2_0_0->SetTopMargin(0);
   pad_glFig2_0_0->SetBottomMargin(0.2608696);
   pad_glFig2_0_0->SetFrameBorderMode(0);
   pad_glFig2_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_185cbd60__5 = new TH1D("frame_185cbd60__5","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_185cbd60__5->SetBinContent(1,2084.838);
   frame_185cbd60__5->SetMinimum(0);
   frame_185cbd60__5->SetMaximum(2499.999);
   frame_185cbd60__5->SetEntries(1);
   frame_185cbd60__5->SetDirectory(0);
   frame_185cbd60__5->SetStats(0);
   frame_185cbd60__5->SetMarkerStyle(20);
   frame_185cbd60__5->SetMarkerSize(1.2);
   frame_185cbd60__5->GetXaxis()->SetNdivisions(504);
   frame_185cbd60__5->GetXaxis()->SetLabelFont(133);
   frame_185cbd60__5->GetXaxis()->SetLabelOffset(0.015);
   frame_185cbd60__5->GetXaxis()->SetLabelSize(24);
   frame_185cbd60__5->GetXaxis()->SetTitleSize(-1);
   frame_185cbd60__5->GetXaxis()->SetTitleOffset(1);
   frame_185cbd60__5->GetXaxis()->SetTitleFont(132);
   frame_185cbd60__5->GetYaxis()->SetNdivisions(504);
   frame_185cbd60__5->GetYaxis()->SetLabelFont(133);
   frame_185cbd60__5->GetYaxis()->SetLabelSize(24);
   frame_185cbd60__5->GetYaxis()->SetTitleSize(0.05);
   frame_185cbd60__5->GetYaxis()->SetTitleFont(132);
   frame_185cbd60__5->GetZaxis()->SetLabelFont(132);
   frame_185cbd60__5->GetZaxis()->SetLabelSize(0.05);
   frame_185cbd60__5->GetZaxis()->SetTitleSize(0.05);
   frame_185cbd60__5->GetZaxis()->SetTitleOffset(1);
   frame_185cbd60__5->GetZaxis()->SetTitleFont(132);
   frame_185cbd60__5->Draw("FUNC");
   
   Double_t CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fx9[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fy9[56] = {
   0,
   453.7555,
   453.7555,
   473.4016,
   493.4081,
   513.7749,
   534.502,
   555.5895,
   577.0374,
   598.8456,
   621.0141,
   643.543,
   666.4323,
   689.6819,
   713.2918,
   737.2621,
   761.5927,
   786.2837,
   811.3351,
   836.7468,
   862.5188,
   888.6512,
   915.1439,
   941.997,
   969.2104,
   996.7842,
   1024.718,
   1053.013,
   1081.668,
   1110.683,
   1140.058,
   1169.794,
   1199.89,
   1230.347,
   1261.164,
   1292.341,
   1323.879,
   1355.777,
   1388.035,
   1420.654,
   1453.633,
   1486.972,
   1520.672,
   1554.732,
   1589.152,
   1623.933,
   1659.074,
   1694.576,
   1730.438,
   1766.66,
   1803.242,
   1840.185,
   1877.488,
   1877.488,
   1877.488,
   0};
   graph = new TGraph(56,CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fx9,CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fy9);
   graph->SetName("CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9 = new TH1F("Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9","Projection of model(CNRL1_NRNR)",100,6.0814,6.2686);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->SetMinimum(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->SetMaximum(2065.237);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->SetDirectory(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->SetStats(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->SetMarkerStyle(20);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->SetMarkerSize(1.2);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetNdivisions(505);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetTitleSize(-1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetXaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetYaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetYaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetZaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetZaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]9);
   
   graph->Draw("l");
   
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fx10[284] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.1345,
   6.136,
   6.1375,
   6.13825,
   6.139,
   6.13975,
   6.1405,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.14275,
   6.143125,
   6.1435,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.146969,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151141,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155172,
   6.155219,
   6.155266,
   6.155312,
   6.155359,
   6.155406,
   6.155453,
   6.1555,
   6.155547,
   6.155594,
   6.155641,
   6.155687,
   6.155734,
   6.155781,
   6.155828,
   6.155875,
   6.155922,
   6.155969,
   6.156016,
   6.156062,
   6.156109,
   6.156156,
   6.156203,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158781,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fy10[284] = {
   0,
   0.06066918,
   0.07427294,
   0.09143438,
   0.1131741,
   0.1410408,
   0.177274,
   0.2251936,
   0.2898796,
   0.3794047,
   0.5072008,
   0.6969337,
   0.9934953,
   1.207788,
   1.491061,
   1.876234,
   2.123158,
   2.419427,
   2.779567,
   3.224124,
   3.782949,
   4.118346,
   4.500585,
   4.938998,
   5.445261,
   6.034064,
   6.723971,
   7.538532,
   8.001622,
   8.507703,
   9.061819,
   9.669664,
   10.33767,
   11.07309,
   11.88412,
   12.78,
   13.77112,
   14.86917,
   16.08731,
   17.44026,
   18.17236,
   18.94448,
   19.75898,
   20.61834,
   21.52519,
   22.48227,
   23.49248,
   24.55887,
   25.68461,
   26.87305,
   28.12767,
   29.45212,
   30.85018,
   32.32582,
   33.8831,
   35.52628,
   37.25971,
   39.0879,
   41.01544,
   43.04705,
   45.18752,
   47.44169,
   49.81445,
   52.31067,
   54.9352,
   57.69282,
   60.58818,
   62.08891,
   63.62573,
   65.19917,
   66.80973,
   68.45788,
   70.14408,
   71.86877,
   73.63234,
   75.43516,
   77.27756,
   79.15985,
   81.08227,
   83.04503,
   85.0483,
   87.09218,
   89.17673,
   91.30193,
   93.46772,
   95.67395,
   97.92043,
   100.2069,
   102.5329,
   104.898,
   107.3017,
   109.7434,
   112.2223,
   117.2884,
   122.4918,
   127.8227,
   133.2692,
   138.8174,
   144.4509,
   150.1514,
   155.8978,
   167.4333,
   173.1689,
   178.8437,
   184.4257,
   187.1714,
   189.8811,
   192.5503,
   195.1747,
   197.7495,
   200.2703,
   202.7323,
   205.131,
   207.4617,
   209.7199,
   211.9009,
   214.0004,
   216.0139,
   217.9371,
   219.7658,
   221.496,
   223.1239,
   224.6457,
   226.0579,
   227.3572,
   228.5406,
   229.6054,
   230.5489,
   231.369,
   232.0636,
   232.631,
   233.0701,
   233.3797,
   233.559,
   233.6079,
   233.5261,
   233.314,
   232.9723,
   232.5017,
   231.9037,
   231.1798,
   230.3319,
   229.362,
   228.2728,
   227.0669,
   225.7472,
   224.317,
   222.7797,
   221.1389,
   219.3985,
   217.5623,
   215.6345,
   213.6194,
   211.5212,
   209.3444,
   207.0935,
   204.773,
   202.3875,
   199.9416,
   197.4398,
   194.8868,
   192.2869,
   189.6448,
   184.2513,
   178.7405,
   173.1452,
   167.4963,
   156.1518,
   150.5074,
   144.9119,
   139.3852,
   133.9449,
   128.6062,
   123.3823,
   118.2844,
   113.3218,
   110.8935,
   108.5018,
   106.1472,
   103.8303,
   101.5516,
   99.31156,
   97.11048,
   94.94861,
   92.82612,
   90.74314,
   88.6997,
   86.69579,
   84.73135,
   82.80625,
   80.92033,
   79.07337,
   77.26511,
   75.49526,
   73.76348,
   72.0694,
   70.41265,
   68.79278,
   67.20936,
   65.66191,
   62.67298,
   59.82186,
   57.10422,
   54.51556,
   52.05128,
   49.7067,
   47.47711,
   45.35781,
   43.34413,
   41.43148,
   39.61531,
   37.8912,
   36.25483,
   34.70199,
   33.22862,
   31.83078,
   30.50468,
   29.24666,
   28.05323,
   26.92103,
   25.84684,
   24.82759,
   23.86035,
   22.94234,
   22.07089,
   21.24348,
   20.45771,
   19.71131,
   18.32807,
   17.07784,
   15.94635,
   14.92086,
   13.98999,
   13.14363,
   12.37279,
   11.66946,
   11.02655,
   10.43775,
   9.897476,
   9.400766,
   8.520919,
   7.768584,
   7.120368,
   6.557738,
   6.065958,
   5.633249,
   5.250148,
   4.603608,
   4.08056,
   3.649967,
   3.290219,
   2.985867,
   2.500955,
   2.134128,
   1.848873,
   1.622052,
   1.438327,
   1.161087,
   0.9639991,
   0.8182381,
   0.7069902,
   0.6198745,
   0.5501825,
   0.4934126,
   0.4464473,
   0.4070682,
   0.3736601,
   0.3450222,
   0.3202463,
   0.2986342,
   0.2796414,
   0.262838,
   0.2478806,
   0.234492,
   0.2224463,
   0.2115577,
   0.2016722,
   0.1926614,
   0.1844171,
   0.1768478,
   0.169872,
   0.1633579,
   0.1633579,
   0};
   graph = new TGraph(284,CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fx10,CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fy10);
   graph->SetName("CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10 = new TH1F("Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10","Projection of model(CNRL1_NRNR)",284,6.085,6.265);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->SetMinimum(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->SetMaximum(256.9687);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->SetDirectory(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->SetStats(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->SetMarkerStyle(20);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->SetMarkerSize(1.2);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetNdivisions(505);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetTitleSize(-1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetXaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetYaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetYaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetYaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetYaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetZaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetZaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetZaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetZaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]10);
   
   graph->Draw("fl");
   
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fx11[264] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.137312,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139844,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144859,
   6.144906,
   6.144953,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.147203,
   6.14725,
   6.147297,
   6.147344,
   6.147391,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148187,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152875,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.15925,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fy11[264] = {
   0,
   0.2557249,
   0.3048547,
   0.3663905,
   0.4446845,
   0.546162,
   0.6806061,
   0.8634997,
   1.120523,
   1.49683,
   1.753826,
   2.078023,
   2.494977,
   3.043894,
   3.38614,
   3.787734,
   4.263557,
   4.833624,
   5.525404,
   5.928402,
   6.3774,
   6.879857,
   7.44479,
   8.083162,
   8.808362,
   9.636823,
   10.58878,
   11.68926,
   12.3046,
   12.96925,
   13.68824,
   14.46722,
   15.31246,
   16.23094,
   17.23046,
   18.31968,
   19.50821,
   20.80675,
   22.22714,
   23.7825,
   25.48731,
   27.3575,
   28.36003,
   29.41059,
   30.51163,
   31.6657,
   32.87547,
   34.1437,
   35.47328,
   36.86718,
   38.3285,
   39.86045,
   41.46632,
   43.14952,
   44.91354,
   46.76196,
   48.69844,
   50.72668,
   52.85046,
   55.07358,
   57.39988,
   59.83315,
   62.3772,
   65.03575,
   67.81246,
   70.71085,
   73.73427,
   76.88588,
   80.16858,
   83.58495,
   87.13722,
   90.82717,
   94.6561,
   98.62471,
   102.7331,
   106.9805,
   111.3655,
   115.8857,
   120.5376,
   125.3168,
   130.2175,
   135.2328,
   140.3542,
   145.572,
   150.8748,
   156.2497,
   167.1558,
   178.1533,
   189.079,
   194.4569,
   199.7446,
   204.9152,
   209.941,
   212.3908,
   214.7937,
   217.1461,
   219.4444,
   221.685,
   223.8643,
   225.9786,
   228.0246,
   229.9987,
   231.8975,
   233.7177,
   235.456,
   237.1093,
   238.6745,
   240.1487,
   241.5292,
   242.8133,
   243.9986,
   245.0827,
   246.0636,
   246.9394,
   247.7083,
   248.3687,
   248.9195,
   249.3595,
   249.6878,
   249.9038,
   250.0072,
   249.9976,
   249.8753,
   249.6404,
   249.2936,
   248.8355,
   248.2672,
   247.5898,
   246.8048,
   245.9138,
   244.9186,
   243.8212,
   242.6239,
   241.329,
   239.9391,
   238.4568,
   236.8849,
   235.2266,
   233.4847,
   231.6625,
   229.7634,
   227.7906,
   225.7475,
   223.6378,
   221.4648,
   219.2322,
   216.9434,
   214.6023,
   212.2122,
   207.2997,
   202.2343,
   197.0436,
   191.7545,
   186.3926,
   180.9825,
   170.1079,
   159.296,
   153.9581,
   148.6859,
   143.4928,
   138.3905,
   133.389,
   128.4971,
   123.7221,
   119.0701,
   114.546,
   110.1533,
   105.8949,
   101.7725,
   97.78712,
   93.93893,
   90.22748,
   86.65171,
   83.21006,
   79.90052,
   76.72071,
   73.6679,
   70.73911,
   67.93115,
   65.24063,
   62.66403,
   60.19776,
   57.83813,
   55.58142,
   53.42391,
   51.36188,
   49.39163,
   47.50951,
   45.71193,
   43.99538,
   42.35639,
   40.79162,
   39.2978,
   37.87176,
   36.51044,
   35.21086,
   33.97019,
   32.78565,
   31.65461,
   30.57453,
   29.54297,
   28.55759,
   27.61617,
   25.85675,
   24.24878,
   22.77775,
   21.43052,
   20.19521,
   19.06106,
   18.0184,
   17.05849,
   16.1735,
   15.35635,
   14.6007,
   13.90086,
   13.2517,
   12.0875,
   11.0766,
   10.19352,
   9.417615,
   8.732072,
   8.123166,
   7.579632,
   7.092185,
   6.653128,
   5.895575,
   5.267028,
   4.738873,
   4.290172,
   3.905294,
   3.572364,
   3.027617,
   2.60344,
   2.266114,
   1.993074,
   1.581933,
   1.290885,
   1.076763,
   0.9143053,
   0.7878973,
   0.6874451,
   0.6061808,
   0.5394232,
   0.4838477,
   0.4370382,
   0.3972034,
   0.3629917,
   0.3333668,
   0.3075231,
   0.2848266,
   0.2647719,
   0.2469527,
   0.2310387,
   0.2167594,
   0.203891,
   0.1922476,
   0.1816732,
   0.1720363,
   0.1632252,
   0.1551449,
   0.1477154,
   0.1409046,
   0.1409046,
   0};
   graph = new TGraph(264,CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fx11,CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fy11);
   graph->SetName("CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11 = new TH1F("Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11","Projection of model(CNRL1_NRNR)",264,6.085,6.265);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->SetMinimum(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->SetMaximum(275.0079);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->SetDirectory(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->SetStats(0);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->SetMarkerStyle(20);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->SetMarkerSize(1.2);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetNdivisions(505);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetTitleSize(-1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetXaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetYaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetYaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetYaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetYaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetZaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetZaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetZaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetZaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]11);
   
   graph->Draw("fl");
   
   Double_t CNRL1_NR_Norm[mass]_fx12[181] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.1315,
   6.133,
   6.1345,
   6.13525,
   6.136,
   6.13675,
   6.1375,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.14425,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145281,
   6.145375,
   6.145469,
   6.145562,
   6.145656,
   6.14575,
   6.145844,
   6.145937,
   6.146031,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.147062,
   6.14725,
   6.147437,
   6.147625,
   6.148,
   6.148187,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.150062,
   6.15025,
   6.150437,
   6.150625,
   6.150812,
   6.151,
   6.151187,
   6.151375,
   6.151562,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152781,
   6.152875,
   6.152969,
   6.153062,
   6.153156,
   6.15325,
   6.153344,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.155312,
   6.1555,
   6.155687,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.158125,
   6.1585,
   6.158875,
   6.15925,
   6.159625,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CNRL1_NR_Norm[mass]_fy12[181] = {
   0,
   454.0719,
   454.0719,
   473.7807,
   493.8659,
   514.3327,
   535.1892,
   556.4474,
   578.1261,
   600.256,
   622.8904,
   646.1282,
   670.1731,
   682.6274,
   695.509,
   709.027,
   716.1394,
   723.5912,
   731.5075,
   740.0774,
   749.5898,
   754.8301,
   760.4883,
   766.6566,
   773.448,
   780.9993,
   789.4737,
   794.1159,
   799.0629,
   804.3431,
   809.9859,
   816.0222,
   822.4832,
   829.4003,
   836.8042,
   844.7233,
   853.1833,
   862.2048,
   871.8017,
   881.9788,
   892.7294,
   904.0325,
   915.8499,
   928.123,
   940.7706,
   966.7382,
   992.5919,
   1005.009,
   1016.801,
   1027.748,
   1032.835,
   1037.631,
   1042.112,
   1046.254,
   1050.037,
   1053.446,
   1056.464,
   1059.08,
   1061.288,
   1063.083,
   1064.465,
   1065.437,
   1066.008,
   1066.187,
   1065.991,
   1065.437,
   1064.546,
   1063.342,
   1060.104,
   1055.955,
   1051.149,
   1045.944,
   1035.365,
   1030.462,
   1026.099,
   1022.451,
   1019.67,
   1017.879,
   1017.17,
   1017.243,
   1017.61,
   1018.274,
   1019.236,
   1020.498,
   1022.057,
   1023.909,
   1026.049,
   1031.159,
   1037.297,
   1044.337,
   1052.112,
   1060.419,
   1069.014,
   1077.62,
   1085.931,
   1093.628,
   1100.391,
   1103.327,
   1105.918,
   1108.133,
   1109.945,
   1111.328,
   1112.263,
   1112.737,
   1112.739,
   1112.265,
   1111.317,
   1109.902,
   1108.031,
   1105.721,
   1102.992,
   1099.87,
   1096.382,
   1092.559,
   1088.434,
   1079.414,
   1069.603,
   1059.278,
   1038.091,
   1027.659,
   1017.564,
   1007.93,
   998.8497,
   990.3863,
   982.5761,
   975.4343,
   968.9593,
   963.136,
   957.9397,
   953.3391,
   949.2981,
   945.7785,
   942.7411,
   940.1467,
   937.9574,
   936.137,
   934.651,
   932.5569,
   931.448,
   931.1343,
   931.4604,
   932.3007,
   933.5546,
   937,
   941.3365,
   946.2756,
   951.6353,
   963.1899,
   975.4638,
   988.2043,
   1001.278,
   1028.149,
   1055.742,
   1083.906,
   1112.561,
   1141.664,
   1171.189,
   1201.117,
   1231.437,
   1262.141,
   1293.225,
   1324.683,
   1356.513,
   1388.714,
   1421.282,
   1454.216,
   1487.517,
   1521.182,
   1555.211,
   1589.604,
   1624.36,
   1659.478,
   1694.959,
   1730.802,
   1767.007,
   1803.574,
   1840.503,
   1877.793,
   1877.793,
   1877.793,
   0};
   graph = new TGraph(181,CNRL1_NR_Norm[mass]_fx12,CNRL1_NR_Norm[mass]_fy12);
   graph->SetName("CNRL1_NR_Norm[mass]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_CNRL1_NR_NormoBmasscB12 = new TH1F("Graph_CNRL1_NR_NormoBmasscB12","Projection of model(CNRL1_NRNR)",181,6.0814,6.2686);
   Graph_CNRL1_NR_NormoBmasscB12->SetMinimum(0);
   Graph_CNRL1_NR_NormoBmasscB12->SetMaximum(2065.572);
   Graph_CNRL1_NR_NormoBmasscB12->SetDirectory(0);
   Graph_CNRL1_NR_NormoBmasscB12->SetStats(0);
   Graph_CNRL1_NR_NormoBmasscB12->SetMarkerStyle(20);
   Graph_CNRL1_NR_NormoBmasscB12->SetMarkerSize(1.2);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetNdivisions(505);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetTitleSize(-1);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB12->GetXaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB12->GetYaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB12->GetYaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB12->GetYaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB12->GetYaxis()->SetTitleFont(132);
   Graph_CNRL1_NR_NormoBmasscB12->GetZaxis()->SetLabelFont(132);
   Graph_CNRL1_NR_NormoBmasscB12->GetZaxis()->SetLabelSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB12->GetZaxis()->SetTitleSize(0.05);
   Graph_CNRL1_NR_NormoBmasscB12->GetZaxis()->SetTitleOffset(1);
   Graph_CNRL1_NR_NormoBmasscB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_CNRL1_NR_Norm[mass]12);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sample==sample::NR]_fx3003[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fy3003[50] = {
   492,
   482,
   463,
   514,
   541,
   585,
   577,
   595,
   661,
   641,
   696,
   722,
   740,
   830,
   920,
   1034,
   1046,
   1080,
   1005,
   927,
   916,
   963,
   986,
   1031,
   1065,
   1059,
   1110,
   1072,
   1196,
   1189,
   1284,
   1250,
   1282,
   1249,
   1328,
   1379,
   1322,
   1420,
   1528,
   1448,
   1525,
   1603,
   1605,
   1664,
   1707,
   1683,
   1705,
   1798,
   1941,
   1802};
   Double_t h_ds_1010_Cut[sample==sample::NR]_felx3003[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fely3003[50] = {
   21.68671,
   21.46019,
   21.02324,
   22.17708,
   22.76478,
   23.69194,
   23.52603,
   23.89775,
   25.21478,
   24.82291,
   25.88655,
   26.37471,
   26.70754,
   28.31406,
   29.83562,
   31.65976,
   31.84579,
   32.36716,
   31.20568,
   29.95078,
   29.76962,
   30.53627,
   30.90462,
   31.61308,
   32.13817,
   32.04612,
   32.82041,
   32.24523,
   34.08685,
   33.9855,
   35.33643,
   34.85887,
   35.30852,
   34.84473,
   35.94516,
   36.63826,
   35.86276,
   37.1862,
   38.59284,
   37.55588,
   38.55445,
   39.5406,
   39.56557,
   40.29522,
   40.81888,
   40.52743,
   40.79467,
   41.90578,
   43.55962,
   41.95292};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fehx3003[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fehy3003[50] = {
   22.68671,
   22.46019,
   22.02324,
   23.17708,
   23.76478,
   24.69194,
   24.52603,
   24.89775,
   26.21478,
   25.82291,
   26.88655,
   27.37471,
   27.70754,
   29.31406,
   30.83562,
   32.65976,
   32.84579,
   33.36716,
   32.20568,
   30.95078,
   30.76962,
   31.53627,
   31.90462,
   32.61308,
   33.13817,
   33.04612,
   33.82041,
   33.24523,
   35.08685,
   34.9855,
   36.33643,
   35.85887,
   36.30852,
   35.84473,
   36.94516,
   37.63826,
   36.86276,
   38.1862,
   39.59284,
   38.55588,
   39.55445,
   40.5406,
   40.56557,
   41.29522,
   41.81888,
   41.52743,
   41.79467,
   42.90578,
   44.55962,
   42.95292};
   grae = new TGraphAsymmErrors(50,h_ds_1010_Cut[sample==sample::NR]_fx3003,h_ds_1010_Cut[sample==sample::NR]_fy3003,h_ds_1010_Cut[sample==sample::NR]_felx3003,h_ds_1010_Cut[sample==sample::NR]_fehx3003,h_ds_1010_Cut[sample==sample::NR]_fely3003,h_ds_1010_Cut[sample==sample::NR]_fehy3003);
   grae->SetName("h_ds_1010_Cut[sample==sample::NR]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003 = new TH1F("Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003","Histogram of ds_1010_plot__mass",100,6.085,6.265);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->SetMinimum(287.6185);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->SetMaximum(2139.918);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->SetDirectory(0);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->SetStats(0);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->SetMarkerStyle(20);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->SetMarkerSize(1.2);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1010_Cut[sample==sample::NR]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_185cbd60__6 = new TH1D("frame_185cbd60__6","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_185cbd60__6->SetBinContent(1,2084.838);
   frame_185cbd60__6->SetMinimum(0);
   frame_185cbd60__6->SetMaximum(2499.999);
   frame_185cbd60__6->SetEntries(1);
   frame_185cbd60__6->SetDirectory(0);
   frame_185cbd60__6->SetStats(0);
   frame_185cbd60__6->SetMarkerStyle(20);
   frame_185cbd60__6->SetMarkerSize(1.2);
   frame_185cbd60__6->GetXaxis()->SetNdivisions(504);
   frame_185cbd60__6->GetXaxis()->SetLabelFont(133);
   frame_185cbd60__6->GetXaxis()->SetLabelOffset(0.015);
   frame_185cbd60__6->GetXaxis()->SetLabelSize(24);
   frame_185cbd60__6->GetXaxis()->SetTitleSize(-1);
   frame_185cbd60__6->GetXaxis()->SetTitleOffset(1);
   frame_185cbd60__6->GetXaxis()->SetTitleFont(132);
   frame_185cbd60__6->GetYaxis()->SetNdivisions(504);
   frame_185cbd60__6->GetYaxis()->SetLabelFont(133);
   frame_185cbd60__6->GetYaxis()->SetLabelSize(24);
   frame_185cbd60__6->GetYaxis()->SetTitleSize(0.05);
   frame_185cbd60__6->GetYaxis()->SetTitleFont(132);
   frame_185cbd60__6->GetZaxis()->SetLabelFont(132);
   frame_185cbd60__6->GetZaxis()->SetLabelSize(0.05);
   frame_185cbd60__6->GetZaxis()->SetTitleSize(0.05);
   frame_185cbd60__6->GetZaxis()->SetTitleOffset(1);
   frame_185cbd60__6->GetZaxis()->SetTitleFont(132);
   frame_185cbd60__6->Draw("AXISSAME");
   pad_glFig2_0_0->Modified();
   glFig2->cd();
   glFig2->Modified();
   glFig2->cd();
   glFig2->SetSelected(glFig2);
}


==> figs/Fig2_bf.C <==
void FIGURE_SECOND_2()
{
//=========Macro generated from canvas: glFig2/Ostap
//=========  (Sun Jun 16 16:27:30 2019) by ROOT version 6.16/00
   TCanvas *glFig2 = new TCanvas("glFig2", "Ostap",2,51,1002,1120);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFig2->SetHighLightColor(2);
   glFig2->Range(0,0,1,1);
   glFig2->SetFillColor(0);
   glFig2->SetBorderMode(0);
   glFig2->SetBorderSize(2);
   glFig2->SetTickx(1);
   glFig2->SetTicky(1);
   glFig2->SetRightMargin(0.05);
   glFig2->SetTopMargin(0.05);
   glFig2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFig2_0_2
   TPad *pad_glFig2_0_2 = new TPad("pad_glFig2_0_2", "",0,0.6666667,0.95,1);
   pad_glFig2_0_2->Draw();
   pad_glFig2_0_2->cd();
   pad_glFig2_0_2->Range(6.082538,0.001,6.24985,470.5881);
   pad_glFig2_0_2->SetFillColor(0);
   pad_glFig2_0_2->SetBorderMode(0);
   pad_glFig2_0_2->SetBorderSize(0);
   pad_glFig2_0_2->SetTickx(1);
   pad_glFig2_0_2->SetTicky(1);
   pad_glFig2_0_2->SetRightMargin(0);
   pad_glFig2_0_2->SetTopMargin(0.15);
   pad_glFig2_0_2->SetBottomMargin(0);
   pad_glFig2_0_2->SetFrameBorderMode(0);
   pad_glFig2_0_2->SetFrameBorderMode(0);
   
   TH1D *frame_18b27120__7 = new TH1D("frame_18b27120__7","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_18b27120__7->SetBinContent(1,342.3599);
   frame_18b27120__7->SetMinimum(0.001);
   frame_18b27120__7->SetMaximum(400);
   frame_18b27120__7->SetEntries(1);
   frame_18b27120__7->SetDirectory(0);
   frame_18b27120__7->SetStats(0);
   frame_18b27120__7->SetMarkerStyle(20);
   frame_18b27120__7->SetMarkerSize(1.2);
   frame_18b27120__7->GetXaxis()->SetNdivisions(504);
   frame_18b27120__7->GetXaxis()->SetLabelFont(133);
   frame_18b27120__7->GetXaxis()->SetLabelOffset(0.015);
   frame_18b27120__7->GetXaxis()->SetLabelSize(45);
   frame_18b27120__7->GetXaxis()->SetTitleSize(-1);
   frame_18b27120__7->GetXaxis()->SetTitleOffset(1);
   frame_18b27120__7->GetXaxis()->SetTitleFont(132);
   frame_18b27120__7->GetYaxis()->SetNdivisions(504);
   frame_18b27120__7->GetYaxis()->SetLabelFont(133);
   frame_18b27120__7->GetYaxis()->SetLabelSize(45);
   frame_18b27120__7->GetYaxis()->SetTitleSize(0.05);
   frame_18b27120__7->GetYaxis()->SetTitleFont(132);
   frame_18b27120__7->GetZaxis()->SetLabelFont(132);
   frame_18b27120__7->GetZaxis()->SetLabelSize(0.05);
   frame_18b27120__7->GetZaxis()->SetTitleSize(0.05);
   frame_18b27120__7->GetZaxis()->SetTitleOffset(1);
   frame_18b27120__7->GetZaxis()->SetTitleFont(132);
   frame_18b27120__7->Draw("FUNC");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx13[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy13[56] = {
   0,
   146.8332,
   146.8332,
   147.288,
   147.7632,
   148.2588,
   148.7747,
   149.311,
   149.8677,
   150.4447,
   151.0421,
   151.6599,
   152.2981,
   152.9566,
   153.6355,
   154.3348,
   155.0544,
   155.7944,
   156.5548,
   157.3356,
   158.1367,
   158.9582,
   159.8,
   160.6623,
   161.5449,
   162.4479,
   163.3712,
   164.315,
   165.2791,
   166.2635,
   167.2684,
   168.2936,
   169.3392,
   170.4051,
   171.4914,
   172.5981,
   173.7252,
   174.8726,
   176.0405,
   177.2286,
   178.4372,
   179.6661,
   180.9154,
   182.1851,
   183.4751,
   184.7855,
   186.1163,
   187.4675,
   188.839,
   190.2309,
   191.6431,
   193.0758,
   194.5288,
   194.5288,
   194.5288,
   0};
   TGraph *graph = new TGraph(56,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fx13,cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]_fy13);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113","Projection of model(cR1L1_R1R1)",100,6.0814,6.2686);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->SetMaximum(213.9817);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBpp_BackgroundR1cB113->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[pp_BackgroundR1]113);
   
   graph->Draw("l");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx14[285] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.1315,
   6.133,
   6.1345,
   6.136,
   6.1375,
   6.13825,
   6.139,
   6.13975,
   6.1405,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.14275,
   6.143125,
   6.1435,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.146969,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151141,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155172,
   6.155219,
   6.155266,
   6.155312,
   6.155359,
   6.155406,
   6.155453,
   6.1555,
   6.155547,
   6.155594,
   6.155641,
   6.155687,
   6.155734,
   6.155781,
   6.155828,
   6.155875,
   6.155922,
   6.155969,
   6.156016,
   6.156062,
   6.156109,
   6.156156,
   6.156203,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158781,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy14[285] = {
   0,
   0.07809756,
   0.09152479,
   0.1078918,
   0.128062,
   0.1532561,
   0.1852202,
   0.2265197,
   0.2810462,
   0.3549306,
   0.4582878,
   0.6087885,
   0.7110934,
   0.8396666,
   1.004322,
   1.220032,
   1.510709,
   1.695826,
   1.916918,
   2.184414,
   2.513031,
   2.924077,
   3.169863,
   3.449256,
   3.768873,
   4.136985,
   4.563982,
   5.062974,
   5.650574,
   5.98399,
   6.347888,
   6.745817,
   7.18178,
   7.660298,
   8.186468,
   8.766039,
   9.40549,
   10.11211,
   10.89411,
   11.76068,
   12.72215,
   13.24201,
   13.79003,
   14.36783,
   14.97717,
   15.61988,
   16.29786,
   17.01316,
   17.7679,
   18.5643,
   19.40469,
   20.29151,
   21.2273,
   22.21471,
   23.25649,
   24.35549,
   25.51467,
   26.73708,
   28.02584,
   29.38417,
   30.81535,
   32.32272,
   33.90964,
   35.57952,
   37.33575,
   39.18171,
   41.12072,
   43.156,
   44.21071,
   45.29065,
   46.39618,
   47.52763,
   48.68535,
   49.86965,
   51.08082,
   52.31916,
   53.5849,
   54.87828,
   56.1995,
   57.54875,
   58.92615,
   60.33182,
   61.76584,
   63.22823,
   64.719,
   66.23808,
   67.78537,
   69.36073,
   70.96396,
   72.59479,
   74.25291,
   75.93793,
   77.6494,
   79.38681,
   82.93703,
   86.58295,
   90.31763,
   94.13277,
   98.01855,
   101.9636,
   105.955,
   109.9781,
   118.0527,
   122.0668,
   126.0379,
   129.9435,
   131.8644,
   133.76,
   135.6272,
   137.4628,
   139.2636,
   141.0264,
   142.748,
   144.4251,
   146.0545,
   147.6329,
   149.1572,
   150.6243,
   152.0309,
   153.3742,
   154.6511,
   155.8589,
   156.9948,
   158.0562,
   159.0406,
   159.9458,
   160.7696,
   161.51,
   162.1652,
   162.7337,
   163.2141,
   163.6051,
   163.9058,
   164.1156,
   164.2338,
   164.2603,
   164.1949,
   164.0379,
   163.7896,
   163.4508,
   163.0224,
   162.5053,
   161.901,
   161.2109,
   160.4368,
   159.5805,
   158.6442,
   157.63,
   156.5405,
   155.3781,
   154.1455,
   152.8455,
   151.481,
   150.055,
   148.5705,
   147.0307,
   145.4386,
   143.7976,
   142.1107,
   140.3814,
   138.6127,
   136.8079,
   134.9702,
   133.1028,
   129.291,
   125.3968,
   121.4434,
   117.4525,
   109.4391,
   105.4527,
   101.5013,
   97.59886,
   93.75788,
   89.98916,
   86.30199,
   82.70425,
   79.20245,
   77.48922,
   75.80185,
   74.14082,
   72.50654,
   70.89935,
   69.31954,
   67.76735,
   66.24294,
   64.74645,
   63.27794,
   61.83745,
   60.42496,
   59.04044,
   57.68378,
   56.35486,
   55.05354,
   53.77962,
   52.5329,
   51.31313,
   50.12006,
   48.9534,
   47.81285,
   46.6981,
   45.6088,
   43.50519,
   41.49908,
   39.5874,
   37.76694,
   36.03443,
   34.38654,
   32.81994,
   31.33129,
   29.91726,
   28.5746,
   27.3001,
   26.0906,
   24.94304,
   23.85444,
   22.82193,
   21.84271,
   20.91408,
   20.03348,
   19.19841,
   18.4065,
   17.65547,
   16.94315,
   16.26746,
   15.62644,
   15.0182,
   14.44095,
   13.893,
   13.37275,
   12.40928,
   11.53929,
   10.7527,
   10.04052,
   9.394721,
   8.808172,
   8.274526,
   7.78815,
   7.344042,
   6.937767,
   6.565391,
   6.223426,
   5.618698,
   5.102777,
   4.659255,
   4.275146,
   3.940137,
   3.645998,
   3.386124,
   2.948851,
   2.596467,
   2.307441,
   2.066818,
   1.863939,
   1.542235,
   1.300393,
   1.113459,
   0.9656863,
   0.8466723,
   0.668527,
   0.5432495,
   0.451566,
   0.3823033,
   0.3286043,
   0.2860632,
   0.2517406,
   0.2236119,
   0.2002444,
   0.1806002,
   0.1639121,
   0.1496023,
   0.1372292,
   0.12645,
   0.1169954,
   0.1086511,
   0.1012452,
   0.09463801,
   0.08871533,
   0.08338289,
   0.07856234,
   0.07418806,
   0.07020481,
   0.06656577,
   0.06323343,
   0.06323343,
   0};
   graph = new TGraph(285,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fx14,cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]_fy14);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214","Projection of model(cR1L1_R1R1)",285,6.085,6.265);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->SetMaximum(180.6863);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTcR1L1cB214->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[FFTcR1L1]214);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx15[264] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.137312,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139844,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144859,
   6.144906,
   6.144953,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.147203,
   6.14725,
   6.147297,
   6.147344,
   6.147391,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148187,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152875,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.15925,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy15[264] = {
   0,
   0.02755243,
   0.03284581,
   0.03947582,
   0.04791141,
   0.05884486,
   0.0733302,
   0.09303562,
   0.120728,
   0.1612722,
   0.1889616,
   0.2238914,
   0.2688151,
   0.3279567,
   0.3648312,
   0.4080999,
   0.4593663,
   0.5207868,
   0.5953208,
   0.6387408,
   0.687117,
   0.741253,
   0.8021202,
   0.8709,
   0.9490349,
   1.038295,
   1.140862,
   1.25943,
   1.325729,
   1.397339,
   1.474805,
   1.558735,
   1.649802,
   1.748762,
   1.856453,
   1.973808,
   2.101863,
   2.241771,
   2.394807,
   2.562386,
   2.746066,
   2.947566,
   3.05558,
   3.16877,
   3.287399,
   3.411742,
   3.542085,
   3.678728,
   3.821979,
   3.972161,
   4.129608,
   4.294664,
   4.467685,
   4.649037,
   4.839097,
   5.038251,
   5.246891,
   5.465419,
   5.69424,
   5.933765,
   6.184406,
   6.446573,
   6.720675,
   7.007114,
   7.306284,
   7.618563,
   7.944314,
   8.283876,
   8.637563,
   9.005651,
   9.388382,
   9.785946,
   10.19848,
   10.62607,
   11.06872,
   11.52635,
   11.9988,
   12.48581,
   12.98703,
   13.50195,
   14.02996,
   14.57032,
   15.12211,
   15.68429,
   16.25563,
   16.83473,
   18.00978,
   19.19468,
   20.37184,
   20.95127,
   21.52098,
   22.07807,
   22.61957,
   22.88351,
   23.14241,
   23.39586,
   23.64349,
   23.88489,
   24.11969,
   24.3475,
   24.56794,
   24.78064,
   24.98522,
   25.18133,
   25.36862,
   25.54674,
   25.71538,
   25.87422,
   26.02295,
   26.16131,
   26.28901,
   26.40582,
   26.51151,
   26.60587,
   26.68871,
   26.75987,
   26.81921,
   26.86661,
   26.90199,
   26.92526,
   26.9364,
   26.93537,
   26.92219,
   26.89688,
   26.85951,
   26.81016,
   26.74892,
   26.67594,
   26.59136,
   26.49536,
   26.38814,
   26.26991,
   26.14091,
   26.00139,
   25.85163,
   25.69193,
   25.52257,
   25.3439,
   25.15622,
   24.9599,
   24.75528,
   24.54273,
   24.3226,
   24.09529,
   23.86117,
   23.62062,
   23.37403,
   23.12178,
   22.86427,
   22.33499,
   21.78923,
   21.22997,
   20.66011,
   20.08241,
   19.49951,
   18.32785,
   17.16295,
   16.58783,
   16.01979,
   15.46028,
   14.91053,
   14.37166,
   13.8446,
   13.33013,
   12.82892,
   12.34147,
   11.86819,
   11.40938,
   10.96522,
   10.53583,
   10.12121,
   9.721333,
   9.336071,
   8.965259,
   8.608682,
   8.266081,
   7.937163,
   7.621609,
   7.319071,
   7.029188,
   6.751579,
   6.485857,
   6.231624,
   5.988481,
   5.756025,
   5.533857,
   5.321577,
   5.118793,
   4.925118,
   4.740172,
   4.563583,
   4.394991,
   4.234043,
   4.080398,
   3.933726,
   3.793706,
   3.660033,
   3.532408,
   3.410547,
   3.294176,
   3.183033,
   3.076866,
   2.975435,
   2.785871,
   2.612624,
   2.454131,
   2.308978,
   2.175882,
   2.053686,
   1.941347,
   1.837925,
   1.742573,
   1.654531,
   1.573116,
   1.497714,
   1.427772,
   1.302338,
   1.19342,
   1.098276,
   1.014677,
   0.9408153,
   0.8752101,
   0.8166485,
   0.7641297,
   0.7168246,
   0.6352039,
   0.5674827,
   0.510578,
   0.4622338,
   0.4207662,
   0.3848954,
   0.326203,
   0.2805012,
   0.2441568,
   0.2147388,
   0.1704414,
   0.1390832,
   0.1160131,
   0.09850954,
   0.08489002,
   0.07406705,
   0.06531143,
   0.05811881,
   0.05213096,
   0.04708758,
   0.04279569,
   0.03910963,
   0.03591777,
   0.03313331,
   0.03068792,
   0.02852719,
   0.0266073,
   0.02489269,
   0.0233542,
   0.02196773,
   0.02071324,
   0.01957393,
   0.01853562,
   0.01758629,
   0.01671569,
   0.01591523,
   0.01518141,
   0.01518141,
   0};
   graph = new TGraph(264,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fx15,cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]_fy15);
   graph->SetName("cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315","Projection of model(cR1L1_R1R1)",264,6.085,6.265);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->SetMaximum(29.63003);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB_CompoBFFTCR1L2cB315->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]_Comp[FFTCR1L2]315);
   
   graph->Draw("fl");
   
   Double_t cR1L1_R1_Norm[mass]_fx16[282] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.1285,
   6.13,
   6.1315,
   6.133,
   6.13375,
   6.1345,
   6.13525,
   6.136,
   6.13675,
   6.1375,
   6.137875,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.140312,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.144062,
   6.14425,
   6.144625,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146312,
   6.1465,
   6.146875,
   6.147062,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155219,
   6.155312,
   6.155406,
   6.1555,
   6.155594,
   6.155687,
   6.155781,
   6.155875,
   6.155969,
   6.156062,
   6.156156,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t cR1L1_R1_Norm[mass]_fy16[282] = {
   0,
   146.9389,
   146.9389,
   147.4124,
   147.9106,
   148.4347,
   148.9868,
   149.5695,
   150.1872,
   150.8465,
   151.5583,
   152.3421,
   152.7713,
   153.2348,
   153.744,
   154.317,
   154.6364,
   154.9849,
   155.3705,
   155.8046,
   156.3032,
   156.8906,
   157.2282,
   157.6026,
   158.0213,
   158.4934,
   159.0301,
   159.6447,
   160.3539,
   160.7499,
   161.1772,
   161.6388,
   162.1378,
   162.6777,
   163.2621,
   163.8948,
   164.5798,
   165.3209,
   166.1222,
   166.9875,
   167.9203,
   168.9238,
   170.0005,
   171.1522,
   172.3793,
   173.6811,
   175.0551,
   176.4969,
   177.9998,
   179.5547,
   181.1501,
   184.4036,
   187.6244,
   189.1753,
   190.6625,
   192.0705,
   193.3882,
   194.6097,
   195.7357,
   196.7741,
   197.7406,
   199.5577,
   200.475,
   201.4513,
   201.9755,
   202.5314,
   203.1251,
   203.7625,
   204.4497,
   205.1926,
   205.9973,
   206.8697,
   207.8155,
   208.8405,
   209.9502,
   211.15,
   212.445,
   213.8401,
   215.3401,
   216.9493,
   217.796,
   218.6716,
   219.5764,
   220.5108,
   221.4753,
   222.4702,
   223.4958,
   224.5524,
   225.6403,
   226.7597,
   227.9109,
   229.0939,
   230.3089,
   231.5559,
   232.8349,
   234.1459,
   235.4889,
   236.8636,
   238.2699,
   239.7075,
   241.176,
   242.6752,
   244.2044,
   245.7633,
   248.9672,
   252.281,
   255.6976,
   259.2084,
   262.8032,
   266.4703,
   270.1964,
   273.9665,
   281.5705,
   285.3662,
   289.1295,
   292.8376,
   296.4666,
   298.2436,
   299.9914,
   301.7066,
   303.3861,
   305.0266,
   306.6247,
   308.1772,
   309.6807,
   311.1322,
   312.5283,
   313.866,
   315.1421,
   316.3538,
   317.4981,
   318.5722,
   319.5736,
   320.4997,
   321.3481,
   322.1168,
   322.8036,
   323.4068,
   323.9247,
   324.3559,
   324.6992,
   324.9536,
   325.1183,
   325.1928,
   325.1769,
   325.0703,
   324.8733,
   324.5864,
   324.21,
   323.745,
   323.1926,
   322.554,
   321.8306,
   321.0243,
   320.1368,
   319.1702,
   318.1268,
   317.0089,
   315.819,
   314.5599,
   313.2341,
   311.8448,
   310.3947,
   308.8869,
   307.3246,
   305.7108,
   304.0487,
   302.3416,
   300.5927,
   298.8051,
   296.9821,
   295.1268,
   293.2425,
   289.3987,
   285.4748,
   281.494,
   277.4779,
   269.4199,
   265.414,
   261.4449,
   257.5265,
   253.6711,
   249.8895,
   246.1909,
   242.5831,
   239.0726,
   235.6645,
   232.3629,
   229.1708,
   226.0902,
   223.1222,
   220.2672,
   217.525,
   214.8947,
   212.3748,
   209.9636,
   207.6588,
   205.458,
   203.3583,
   201.3568,
   199.4505,
   197.636,
   195.9101,
   194.2694,
   192.7106,
   191.2303,
   189.8251,
   188.4919,
   187.2272,
   186.0281,
   184.8914,
   183.814,
   182.7932,
   181.8261,
   180.91,
   180.0422,
   179.2204,
   178.4421,
   177.705,
   177.007,
   176.3459,
   175.7198,
   175.1268,
   174.5651,
   173.5287,
   172.5982,
   171.7622,
   171.0105,
   170.334,
   169.7248,
   169.1757,
   168.6802,
   168.2327,
   167.8281,
   167.462,
   167.1305,
   166.8299,
   166.3096,
   165.8801,
   165.5248,
   165.2307,
   164.9873,
   164.7862,
   164.6208,
   164.3761,
   164.2208,
   164.1328,
   164.0969,
   164.1019,
   164.2049,
   164.398,
   164.6551,
   164.9597,
   165.3007,
   166.0636,
   166.9053,
   167.8048,
   168.75,
   169.7331,
   170.7493,
   171.7953,
   172.8688,
   173.9682,
   175.0924,
   176.2403,
   177.4114,
   178.6051,
   179.8211,
   181.059,
   182.3186,
   183.5997,
   184.9021,
   186.2257,
   187.5704,
   188.9361,
   190.3227,
   191.7301,
   193.1583,
   194.6072,
   194.6072,
   194.6072,
   0};
   graph = new TGraph(282,cR1L1_R1_Norm[mass]_fx16,cR1L1_R1_Norm[mass]_fy16);
   graph->SetName("cR1L1_R1_Norm[mass]");
   graph->SetTitle("Projection of model(cR1L1_R1R1)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_cR1L1_R1_NormoBmasscB416 = new TH1F("Graph_Graph_cR1L1_R1_NormoBmasscB416","Projection of model(cR1L1_R1R1)",282,6.0814,6.2686);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->SetMinimum(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->SetMaximum(357.7121);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->SetDirectory(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->SetStats(0);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->SetMarkerStyle(20);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->SetMarkerSize(1.2);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetNdivisions(505);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetXaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetYaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetYaxis()->SetTitleFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetZaxis()->SetLabelFont(132);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_cR1L1_R1_NormoBmasscB416->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_cR1L1_R1_Norm[mass]416);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sample==sample::R1]_fx3004[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fy3004[50] = {
   145,
   140,
   138,
   164,
   155,
   144,
   146,
   158,
   160,
   152,
   151,
   172,
   140,
   172,
   172,
   206,
   235,
   308,
   228,
   192,
   145,
   176,
   162,
   178,
   155,
   155,
   169,
   153,
   168,
   148,
   186,
   165,
   181,
   181,
   166,
   161,
   171,
   186,
   199,
   165,
   180,
   203,
   197,
   190,
   179,
   208,
   186,
   203,
   193,
   159};
   Double_t h_ds_1010_Cut[sample==sample::R1]_felx3004[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fely3004[50] = {
   11.55197,
   11.34272,
   11.25798,
   12.31601,
   11.95994,
   11.51041,
   11.59339,
   12.07975,
   12.15899,
   11.83896,
   11.79837,
   12.6244,
   11.34272,
   12.6244,
   12.6244,
   13.86141,
   14.83786,
   17.05705,
   14.60794,
   13.36542,
   11.55197,
   12.77592,
   12.23774,
   12.85103,
   11.95994,
   11.95994,
   12.50961,
   11.87942,
   12.47112,
   11.6758,
   13.14734,
   12.35496,
   12.96291,
   12.96291,
   12.3938,
   12.19843,
   12.58625,
   13.14734,
   13.61559,
   12.35496,
   12.92572,
   13.75658,
   13.54457,
   13.29311,
   12.88843,
   13.93087,
   13.14734,
   13.75658,
   13.40144,
   12.11943};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fehx3004[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R1]_fehy3004[50] = {
   12.55197,
   12.34272,
   12.25798,
   13.31601,
   12.95994,
   12.51041,
   12.59339,
   13.07975,
   13.15899,
   12.83896,
   12.79837,
   13.6244,
   12.34272,
   13.6244,
   13.6244,
   14.86141,
   15.83786,
   18.05705,
   15.60794,
   14.36542,
   12.55197,
   13.77592,
   13.23774,
   13.85103,
   12.95994,
   12.95994,
   13.50961,
   12.87942,
   13.47112,
   12.6758,
   14.14734,
   13.35496,
   13.96291,
   13.96291,
   13.3938,
   13.19843,
   13.58625,
   14.14734,
   14.61559,
   13.35496,
   13.92572,
   14.75658,
   14.54457,
   14.29311,
   13.88843,
   14.93087,
   14.14734,
   14.75658,
   14.40144,
   13.11943};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1010_Cut[sample==sample::R1]_fx3004,h_ds_1010_Cut[sample==sample::R1]_fy3004,h_ds_1010_Cut[sample==sample::R1]_felx3004,h_ds_1010_Cut[sample==sample::R1]_fehx3004,h_ds_1010_Cut[sample==sample::R1]_fely3004,h_ds_1010_Cut[sample==sample::R1]_fehy3004);
   grae->SetName("h_ds_1010_Cut[sample==sample::R1]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004 = new TH1F("Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004","Histogram of ds_1010_plot__mass",100,6.085,6.265);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->SetMinimum(106.8105);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->SetMaximum(345.9886);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->SetDirectory(0);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->SetStats(0);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->SetMarkerStyle(20);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->SetMarkerSize(1.2);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR1cB30013004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_1010_Cut[sample==sample::R1]30013004);
   
   grae->Draw("zp");
   
   TH1D *frame_18b27120__8 = new TH1D("frame_18b27120__8","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_18b27120__8->SetBinContent(1,342.3599);
   frame_18b27120__8->SetMinimum(0.001);
   frame_18b27120__8->SetMaximum(400);
   frame_18b27120__8->SetEntries(1);
   frame_18b27120__8->SetDirectory(0);
   frame_18b27120__8->SetStats(0);
   frame_18b27120__8->SetMarkerStyle(20);
   frame_18b27120__8->SetMarkerSize(1.2);
   frame_18b27120__8->GetXaxis()->SetNdivisions(504);
   frame_18b27120__8->GetXaxis()->SetLabelFont(133);
   frame_18b27120__8->GetXaxis()->SetLabelOffset(0.015);
   frame_18b27120__8->GetXaxis()->SetLabelSize(45);
   frame_18b27120__8->GetXaxis()->SetTitleSize(-1);
   frame_18b27120__8->GetXaxis()->SetTitleOffset(1);
   frame_18b27120__8->GetXaxis()->SetTitleFont(132);
   frame_18b27120__8->GetYaxis()->SetNdivisions(504);
   frame_18b27120__8->GetYaxis()->SetLabelFont(133);
   frame_18b27120__8->GetYaxis()->SetLabelSize(45);
   frame_18b27120__8->GetYaxis()->SetTitleSize(0.05);
   frame_18b27120__8->GetYaxis()->SetTitleFont(132);
   frame_18b27120__8->GetZaxis()->SetLabelFont(132);
   frame_18b27120__8->GetZaxis()->SetLabelSize(0.05);
   frame_18b27120__8->GetZaxis()->SetTitleSize(0.05);
   frame_18b27120__8->GetZaxis()->SetTitleOffset(1);
   frame_18b27120__8->GetZaxis()->SetTitleFont(132);
   frame_18b27120__8->Draw("AXISSAME");
   pad_glFig2_0_2->Modified();
   glFig2->cd();
  
// ------------>Primitives in pad: pad_glFig2_0_1
   TPad *pad_glFig2_0_1 = new TPad("pad_glFig2_0_1", "",0,0.3833333,0.95,0.6666667);
   pad_glFig2_0_1->Draw();
   pad_glFig2_0_1->cd();
   pad_glFig2_0_1->Range(6.082538,0.001,6.24985,799.999);
   pad_glFig2_0_1->SetFillColor(0);
   pad_glFig2_0_1->SetBorderMode(0);
   pad_glFig2_0_1->SetBorderSize(0);
   pad_glFig2_0_1->SetTickx(1);
   pad_glFig2_0_1->SetTicky(1);
   pad_glFig2_0_1->SetRightMargin(0);
   pad_glFig2_0_1->SetTopMargin(0);
   pad_glFig2_0_1->SetBottomMargin(0);
   pad_glFig2_0_1->SetFrameBorderMode(0);
   pad_glFig2_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_1900ec90__9 = new TH1D("frame_1900ec90__9","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1900ec90__9->SetBinContent(1,593.003);
   frame_1900ec90__9->SetMinimum(0.001);
   frame_1900ec90__9->SetMaximum(799.999);
   frame_1900ec90__9->SetEntries(1);
   frame_1900ec90__9->SetDirectory(0);
   frame_1900ec90__9->SetStats(0);
   frame_1900ec90__9->SetMarkerStyle(20);
   frame_1900ec90__9->SetMarkerSize(1.2);
   frame_1900ec90__9->GetXaxis()->SetNdivisions(504);
   frame_1900ec90__9->GetXaxis()->SetLabelFont(133);
   frame_1900ec90__9->GetXaxis()->SetLabelOffset(0.015);
   frame_1900ec90__9->GetXaxis()->SetLabelSize(45);
   frame_1900ec90__9->GetXaxis()->SetTitleSize(-1);
   frame_1900ec90__9->GetXaxis()->SetTitleOffset(1);
   frame_1900ec90__9->GetXaxis()->SetTitleFont(132);
   frame_1900ec90__9->GetYaxis()->SetNdivisions(504);
   frame_1900ec90__9->GetYaxis()->SetLabelFont(133);
   frame_1900ec90__9->GetYaxis()->SetLabelSize(45);
   frame_1900ec90__9->GetYaxis()->SetTitleSize(0.05);
   frame_1900ec90__9->GetYaxis()->SetTitleFont(132);
   frame_1900ec90__9->GetZaxis()->SetLabelFont(132);
   frame_1900ec90__9->GetZaxis()->SetLabelSize(0.05);
   frame_1900ec90__9->GetZaxis()->SetTitleSize(0.05);
   frame_1900ec90__9->GetZaxis()->SetTitleOffset(1);
   frame_1900ec90__9->GetZaxis()->SetTitleFont(132);
   frame_1900ec90__9->Draw("FUNC");
   
   Double_t CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fx17[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fy17[56] = {
   0,
   314.1463,
   314.1463,
   315.4492,
   316.7972,
   318.1904,
   319.6289,
   321.1125,
   322.6414,
   324.2154,
   325.8347,
   327.4991,
   329.2088,
   330.9636,
   332.7637,
   334.6089,
   336.4994,
   338.435,
   340.4159,
   342.442,
   344.5132,
   346.6297,
   348.7913,
   350.9982,
   353.2503,
   355.5475,
   357.89,
   360.2777,
   362.7105,
   365.1886,
   367.7119,
   370.2803,
   372.894,
   375.5529,
   378.257,
   381.0062,
   383.8007,
   386.6404,
   389.5253,
   392.4553,
   395.4306,
   398.4511,
   401.5168,
   404.6277,
   407.7838,
   410.985,
   414.2315,
   417.5232,
   420.8601,
   424.2422,
   427.6695,
   431.142,
   434.6597,
   434.6597,
   434.6597,
   0};
   graph = new TGraph(56,CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fx17,CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]_fy17);
   graph->SetName("CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517 = new TH1F("Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517","Projection of model(CR2L1_R2R2)",100,6.0814,6.2686);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->SetMinimum(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->SetMaximum(478.1256);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->SetDirectory(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->SetStats(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->SetMarkerStyle(20);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->SetMarkerSize(1.2);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBpp_BackgroundR2cB517->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CR2L1_R2_Norm[mass]_Comp[pp_BackgroundR2]517);
   
   graph->Draw("l");
   
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fx18[285] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.1315,
   6.133,
   6.1345,
   6.136,
   6.1375,
   6.13825,
   6.139,
   6.13975,
   6.1405,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.14275,
   6.143125,
   6.1435,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.146969,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151141,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155172,
   6.155219,
   6.155266,
   6.155312,
   6.155359,
   6.155406,
   6.155453,
   6.1555,
   6.155547,
   6.155594,
   6.155641,
   6.155687,
   6.155734,
   6.155781,
   6.155828,
   6.155875,
   6.155922,
   6.155969,
   6.156016,
   6.156062,
   6.156109,
   6.156156,
   6.156203,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158781,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fy18[285] = {
   0,
   0.07532178,
   0.08714748,
   0.1015242,
   0.1192045,
   0.1412441,
   0.169151,
   0.2051391,
   0.2525634,
   0.3167049,
   0.4062685,
   0.5364476,
   0.6248235,
   0.7357918,
   0.8777747,
   1.063613,
   1.313809,
   1.473038,
   1.663118,
   1.892983,
   2.175225,
   2.528081,
   2.738988,
   2.978667,
   3.252777,
   3.568386,
   3.934377,
   4.361955,
   4.865316,
   5.150873,
   5.462492,
   5.803207,
   6.176435,
   6.586039,
   7.036372,
   7.532345,
   8.079491,
   8.684036,
   9.352985,
   10.09419,
   10.91647,
   11.36104,
   11.82966,
   12.32373,
   12.84473,
   13.39422,
   13.97386,
   14.58537,
   15.23055,
   15.91132,
   16.62966,
   17.38765,
   18.18747,
   19.03136,
   19.92168,
   20.86087,
   21.85144,
   22.896,
   23.99722,
   25.15784,
   26.38065,
   27.66852,
   29.0243,
   30.45092,
   31.95125,
   33.52819,
   35.18456,
   36.92311,
   37.82404,
   38.7465,
   39.69081,
   40.65724,
   41.6461,
   42.65764,
   43.69213,
   44.7498,
   45.83086,
   46.93552,
   48.06394,
   49.21628,
   50.39266,
   51.59316,
   52.81786,
   54.06678,
   55.33991,
   56.63721,
   57.95859,
   59.30393,
   60.67304,
   62.06572,
   63.48168,
   64.92061,
   66.38211,
   67.86575,
   70.89736,
   74.01064,
   77.19967,
   80.45734,
   83.77528,
   87.1438,
   90.55183,
   93.9869,
   100.8811,
   104.3084,
   107.6988,
   111.0333,
   112.6733,
   114.2917,
   115.8858,
   117.453,
   118.9904,
   120.4954,
   121.9651,
   123.3969,
   124.7879,
   126.1354,
   127.4366,
   128.689,
   129.8897,
   131.0363,
   132.1263,
   133.1572,
   134.1267,
   135.0326,
   135.8727,
   136.6452,
   137.3481,
   137.9798,
   138.5388,
   139.0236,
   139.4332,
   139.7664,
   140.0226,
   140.201,
   140.3012,
   140.3231,
   140.2665,
   140.1316,
   139.9187,
   139.6286,
   139.2618,
   138.8193,
   138.3022,
   137.7119,
   137.0498,
   136.3176,
   135.5169,
   134.6497,
   133.7182,
   132.7243,
   131.6705,
   130.5592,
   129.3927,
   128.1736,
   126.9046,
   125.5882,
   124.2273,
   122.8245,
   121.3827,
   119.9044,
   118.3926,
   116.8499,
   115.2791,
   113.6829,
   110.4248,
   107.0963,
   103.7172,
   100.3062,
   93.45717,
   90.05008,
   86.67294,
   83.33774,
   80.05508,
   76.83422,
   73.68311,
   70.60847,
   67.61588,
   66.15179,
   64.70981,
   63.29036,
   61.89378,
   60.52037,
   59.17038,
   57.84399,
   56.54135,
   55.26259,
   54.00775,
   52.77687,
   51.56993,
   50.3869,
   49.22769,
   48.0922,
   46.9803,
   45.89183,
   44.8266,
   43.78443,
   42.76507,
   41.7683,
   40.79385,
   39.84145,
   38.91081,
   37.11364,
   35.39981,
   33.76671,
   32.21158,
   30.73162,
   29.32401,
   27.98587,
   26.71435,
   25.50663,
   24.3599,
   23.27142,
   22.23849,
   21.25851,
   20.32891,
   19.44724,
   18.61111,
   17.81823,
   17.06637,
   16.35343,
   15.67736,
   15.03622,
   14.42816,
   13.8514,
   13.30425,
   12.78511,
   12.29245,
   11.82482,
   11.38085,
   10.55871,
   9.816426,
   9.145376,
   8.537874,
   7.987064,
   7.486849,
   7.031806,
   6.617123,
   6.238525,
   5.892225,
   5.57486,
   5.283452,
   4.768227,
   4.328782,
   3.951101,
   3.624099,
   3.338969,
   3.088686,
   2.867613,
   2.495758,
   2.196228,
   1.950659,
   1.746301,
   1.574066,
   1.301109,
   1.096063,
   0.9376845,
   0.8125713,
   0.7118749,
   0.5612917,
   0.4555315,
   0.3782266,
   0.3198954,
   0.2747232,
   0.2389767,
   0.2101668,
   0.1865802,
   0.1670055,
   0.1505655,
   0.1366122,
   0.1246581,
   0.1143307,
   0.105341,
   0.0974621,
   0.09051375,
   0.08435118,
   0.07885702,
   0.07393527,
   0.06950676,
   0.06550572,
   0.06187713,
   0.05857466,
   0.0555594,
   0.05280563,
   0.05280563,
   0};
   graph = new TGraph(285,CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fx18,CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]_fy18);
   graph->SetName("CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618 = new TH1F("Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618","Projection of model(CR2L1_R2R2)",285,6.085,6.265);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->SetMinimum(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->SetMaximum(154.3554);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->SetDirectory(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->SetStats(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->SetMarkerStyle(20);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->SetMarkerSize(1.2);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L1cB618->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CR2L1_R2_Norm[mass]_Comp[FFTCR2L1]618);
   
   graph->Draw("fl");
   
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fx19[264] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.137312,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139844,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144859,
   6.144906,
   6.144953,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.147203,
   6.14725,
   6.147297,
   6.147344,
   6.147391,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148187,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152875,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.15925,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fy19[264] = {
   0,
   0.2113352,
   0.2487202,
   0.2954078,
   0.3546625,
   0.4312785,
   0.5325458,
   0.6699896,
   0.8627038,
   1.144224,
   1.336178,
   1.578056,
   1.888793,
   2.297417,
   2.551979,
   2.850514,
   3.20402,
   3.627291,
   4.140617,
   4.439519,
   4.772432,
   5.144861,
   5.563461,
   6.036318,
   6.57331,
   7.186553,
   7.890969,
   8.704999,
   9.160058,
   9.651489,
   10.18301,
   10.75879,
   11.38342,
   12.06208,
   12.80049,
   13.60502,
   14.48278,
   15.44162,
   16.49028,
   17.63841,
   18.89667,
   20.27679,
   21.01653,
   21.79166,
   22.60398,
   23.45537,
   24.34779,
   25.28327,
   26.26394,
   27.29198,
   28.36969,
   29.49941,
   30.68358,
   31.9247,
   33.22534,
   34.58813,
   36.01576,
   37.51097,
   39.07653,
   40.71524,
   42.42991,
   44.22335,
   46.09835,
   48.05766,
   50.10395,
   52.23983,
   54.46775,
   56.79005,
   59.20886,
   61.72607,
   64.34332,
   67.06193,
   69.88285,
   72.80659,
   75.8332,
   78.96219,
   82.19245,
   85.52222,
   88.94896,
   92.46938,
   96.07926,
   99.77346,
   103.5458,
   107.3891,
   111.295,
   115.254,
   123.2869,
   131.3873,
   139.4347,
   143.3959,
   147.2906,
   151.0992,
   154.8011,
   156.6056,
   158.3755,
   160.1083,
   161.8012,
   163.4516,
   165.0569,
   166.6143,
   168.1214,
   169.5755,
   170.9742,
   172.3149,
   173.5954,
   174.8131,
   175.966,
   177.0519,
   178.0687,
   179.0145,
   179.8874,
   180.6859,
   181.4083,
   182.0532,
   182.6193,
   183.1055,
   183.5108,
   183.8346,
   184.076,
   184.2346,
   184.3101,
   184.3025,
   184.2117,
   184.0379,
   183.7816,
   183.4433,
   183.0237,
   182.5236,
   181.9442,
   181.2867,
   180.5523,
   179.7425,
   178.8591,
   177.9037,
   176.8781,
   175.7845,
   174.6248,
   173.4012,
   172.1161,
   170.7718,
   169.3706,
   167.9151,
   166.4078,
   164.8513,
   163.2481,
   161.6009,
   159.9123,
   158.1851,
   156.4217,
   152.7973,
   149.06,
   145.2303,
   141.3279,
   137.3719,
   133.3802,
   125.3567,
   117.3795,
   113.4411,
   109.5512,
   105.7197,
   101.9551,
   98.26509,
   94.65594,
   91.1331,
   87.70105,
   84.36334,
   81.12273,
   77.98123,
   74.94016,
   72.00022,
   69.16157,
   66.42385,
   63.78631,
   61.24777,
   58.80676,
   56.46151,
   54.21002,
   52.05007,
   49.97931,
   47.99524,
   46.09527,
   44.27672,
   42.53689,
   40.87302,
   39.28237,
   37.76218,
   36.30974,
   34.92233,
   33.59731,
   32.33208,
   31.1241,
   29.97088,
   28.87001,
   27.81915,
   26.81605,
   25.8585,
   24.94441,
   24.07173,
   23.23852,
   22.4429,
   21.68307,
   20.95731,
   20.26398,
   18.96833,
   17.78438,
   16.70141,
   15.70974,
   14.80058,
   13.966,
   13.19885,
   12.49271,
   11.84177,
   11.24083,
   10.68521,
   10.1707,
   9.693532,
   8.837971,
   8.095303,
   7.446746,
   6.877072,
   6.373895,
   5.9271,
   5.528389,
   5.170922,
   4.849031,
   4.293858,
   3.833467,
   3.446805,
   3.118469,
   2.83697,
   2.593575,
   2.195591,
   1.885962,
   1.639937,
   1.440962,
   1.141693,
   0.9301663,
   0.7747776,
   0.657051,
   0.5655741,
   0.4929773,
   0.434323,
   0.386199,
   0.3461838,
   0.3125192,
   0.2839025,
   0.2593516,
   0.2381142,
   0.2196059,
   0.2033667,
   0.1890309,
   0.1763043,
   0.1649478,
   0.154766,
   0.1455973,
   0.1373074,
   0.1297838,
   0.1229317,
   0.1166707,
   0.1109324,
   0.1056602,
   0.1008462,
   0.1008462,
   0};
   graph = new TGraph(264,CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fx19,CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]_fy19);
   graph->SetName("CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719 = new TH1F("Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719","Projection of model(CR2L1_R2R2)",264,6.085,6.265);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->SetMinimum(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->SetMaximum(202.7412);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->SetDirectory(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->SetStats(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->SetMarkerStyle(20);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->SetMarkerSize(1.2);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB_CompoBFFTCR2L2cB719->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CR2L1_R2_Norm[mass]_Comp[FFTCR2L2]719);
   
   graph->Draw("fl");
   
   Double_t CR2L1_R2_Norm[mass]_fx20[343] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.1225,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144906,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149922,
   6.149969,
   6.150016,
   6.150062,
   6.150109,
   6.150156,
   6.150203,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.151,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153531,
   6.153625,
   6.153719,
   6.153812,
   6.153906,
   6.154,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155219,
   6.155312,
   6.155406,
   6.1555,
   6.155594,
   6.155687,
   6.155781,
   6.155875,
   6.155969,
   6.156062,
   6.156156,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158313,
   6.1585,
   6.158688,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.16075,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CR2L1_R2_Norm[mass]_fy20[343] = {
   0,
   314.433,
   314.433,
   315.785,
   317.1941,
   318.6643,
   320.2014,
   321.8142,
   323.5165,
   325.3307,
   326.2909,
   327.2956,
   328.355,
   329.4834,
   330.702,
   332.0426,
   332.7734,
   333.5559,
   334.4017,
   335.3267,
   336.3523,
   337.5082,
   338.1477,
   338.8371,
   339.5846,
   340.4006,
   341.2975,
   342.2907,
   343.399,
   344.646,
   345.3302,
   346.0605,
   346.8415,
   347.6785,
   348.5774,
   349.5446,
   350.5873,
   351.7137,
   352.9325,
   354.2536,
   355.6878,
   357.2471,
   358.9445,
   359.8495,
   360.7945,
   361.7815,
   362.8126,
   363.8899,
   365.0157,
   366.1923,
   367.4221,
   368.7076,
   370.0513,
   371.4558,
   372.9239,
   374.4582,
   376.0616,
   377.7369,
   379.487,
   381.3147,
   383.2229,
   385.2146,
   387.2925,
   389.4593,
   391.7179,
   394.0707,
   396.5201,
   399.0685,
   401.7177,
   404.4697,
   407.3257,
   410.2869,
   413.354,
   416.5272,
   419.8061,
   423.1897,
   426.6766,
   430.2643,
   433.9497,
   437.7289,
   441.597,
   445.548,
   449.5749,
   453.6697,
   457.8232,
   466.2631,
   474.7966,
   483.3066,
   487.5111,
   491.6577,
   495.7273,
   499.6999,
   503.5552,
   507.2726,
   509.0732,
   510.8315,
   512.545,
   514.2113,
   515.8278,
   517.3922,
   518.902,
   520.355,
   521.749,
   523.0818,
   524.3513,
   525.5557,
   526.6932,
   527.7619,
   528.7604,
   529.6873,
   530.5411,
   531.3209,
   532.0255,
   532.6542,
   533.2064,
   533.6814,
   534.0791,
   534.3992,
   534.6418,
   534.807,
   534.8954,
   534.9074,
   534.8437,
   534.7053,
   534.4933,
   534.2088,
   533.8533,
   533.4283,
   532.9354,
   532.3767,
   531.7539,
   531.0692,
   530.3248,
   529.5231,
   528.6664,
   527.7573,
   526.7984,
   525.7923,
   524.7418,
   523.6497,
   521.352,
   518.9224,
   516.3844,
   513.7616,
   511.0773,
   500.1768,
   497.5169,
   494.9222,
   492.4103,
   489.9974,
   487.6987,
   485.5281,
   483.498,
   482.5393,
   481.6198,
   480.7408,
   479.9035,
   479.1088,
   478.3578,
   477.6513,
   476.9902,
   476.3752,
   475.8069,
   475.2861,
   474.8132,
   474.3885,
   474.0126,
   473.6857,
   473.408,
   473.1796,
   473.0006,
   472.8711,
   472.7908,
   472.7596,
   472.7773,
   472.8435,
   472.9579,
   473.1199,
   473.3289,
   473.5844,
   473.8855,
   474.2315,
   474.6214,
   475.0541,
   475.5287,
   476.044,
   476.5986,
   477.8202,
   479.1817,
   480.6695,
   482.2684,
   483.9619,
   485.732,
   489.4231,
   493.1716,
   495.0095,
   496.7911,
   498.4916,
   500.0864,
   501.551,
   502.2271,
   502.8619,
   503.4525,
   503.9963,
   504.4906,
   504.933,
   505.321,
   505.6525,
   505.9254,
   506.1376,
   506.2874,
   506.3733,
   506.3937,
   506.3475,
   506.2336,
   506.0511,
   505.7994,
   505.4781,
   505.0868,
   504.6256,
   504.0945,
   503.494,
   502.8246,
   502.0871,
   501.2823,
   500.4115,
   499.4758,
   498.4768,
   497.416,
   496.2952,
   495.1163,
   493.8813,
   492.5924,
   491.2517,
   489.8617,
   488.4246,
   486.943,
   485.4194,
   482.2565,
   478.9568,
   475.5414,
   472.0313,
   468.447,
   464.8084,
   450.0742,
   446.4264,
   442.8204,
   439.2677,
   435.7784,
   432.3612,
   429.0236,
   425.7718,
   422.611,
   419.5453,
   416.5777,
   413.7105,
   410.9451,
   408.2822,
   405.7219,
   403.2636,
   400.9063,
   398.6486,
   396.4888,
   394.4247,
   392.4539,
   390.5739,
   388.7821,
   387.0755,
   385.4513,
   383.9064,
   382.4379,
   381.0428,
   379.7179,
   378.4604,
   377.2674,
   376.1358,
   375.063,
   374.0462,
   373.0827,
   372.1699,
   371.3054,
   370.4867,
   369.7116,
   368.9778,
   368.2833,
   367.0038,
   365.8581,
   364.8324,
   363.9143,
   363.0925,
   362.357,
   361.6988,
   361.1098,
   360.5829,
   360.1117,
   359.6903,
   359.3138,
   358.6778,
   358.1732,
   357.7758,
   357.4666,
   357.2303,
   357.0549,
   356.9307,
   356.8061,
   356.8099,
   356.9108,
   357.0869,
   357.3228,
   357.6072,
   358.2896,
   359.0868,
   359.9694,
   360.9181,
   361.9197,
   364.0466,
   366.3012,
   368.6557,
   371.0932,
   373.6031,
   376.1781,
   378.8133,
   381.5053,
   384.2516,
   387.0503,
   389.9,
   392.7996,
   395.7483,
   398.7455,
   401.7906,
   404.8831,
   408.0229,
   411.2095,
   414.4428,
   417.7225,
   421.0485,
   424.4207,
   427.839,
   431.3032,
   434.8133,
   434.8133,
   434.8133,
   0};
   graph = new TGraph(343,CR2L1_R2_Norm[mass]_fx20,CR2L1_R2_Norm[mass]_fy20);
   graph->SetName("CR2L1_R2_Norm[mass]");
   graph->SetTitle("Projection of model(CR2L1_R2R2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CR2L1_R2_NormoBmasscB820 = new TH1F("Graph_Graph_CR2L1_R2_NormoBmasscB820","Projection of model(CR2L1_R2R2)",343,6.0814,6.2686);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->SetMinimum(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->SetMaximum(588.3981);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->SetDirectory(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->SetStats(0);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->SetMarkerStyle(20);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->SetMarkerSize(1.2);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CR2L1_R2_NormoBmasscB820->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CR2L1_R2_Norm[mass]820);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sample==sample::R2]_fx3005[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fy3005[50] = {
   314,
   316,
   295,
   319,
   342,
   328,
   319,
   343,
   343,
   325,
   321,
   338,
   357,
   370,
   419,
   541,
   479,
   503,
   411,
   370,
   359,
   352,
   347,
   343,
   376,
   366,
   354,
   334,
   377,
   348,
   365,
   366,
   371,
   369,
   397,
   408,
   414,
   410,
   446,
   399,
   402,
   415,
   383,
   447,
   438,
   459,
   376,
   450,
   389,
   401};
   Double_t h_ds_1010_Cut[sample==sample::R2]_felx3005[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fely3005[50] = {
   17.2271,
   17.28342,
   16.68284,
   17.36757,
   18,
   17.61767,
   17.36757,
   18.02701,
   18.02701,
   17.53469,
   17.42345,
   17.89157,
   18.40106,
   18.74188,
   19.9756,
   22.76478,
   21.39178,
   21.93323,
   19.7793,
   18.74188,
   18.45389,
   18.26832,
   18.13465,
   18.02701,
   18.89716,
   18.63766,
   18.32153,
   17.78251,
   18.92292,
   18.16146,
   18.61151,
   18.63766,
   18.76785,
   18.71588,
   19.43113,
   19.7052,
   19.85313,
   19.75463,
   20.62463,
   19.48124,
   19.55617,
   19.87768,
   19.07677,
   20.64829,
   20.43442,
   20.93012,
   18.89716,
   20.7191,
   19.22942,
   19.53123};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fehx3005[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::R2]_fehy3005[50] = {
   18.2271,
   18.28342,
   17.68284,
   18.36757,
   19,
   18.61767,
   18.36757,
   19.02701,
   19.02701,
   18.53469,
   18.42345,
   18.89157,
   19.40106,
   19.74188,
   20.9756,
   23.76478,
   22.39178,
   22.93323,
   20.7793,
   19.74188,
   19.45389,
   19.26832,
   19.13465,
   19.02701,
   19.89716,
   19.63766,
   19.32153,
   18.78251,
   19.92292,
   19.16146,
   19.61151,
   19.63766,
   19.76785,
   19.71588,
   20.43113,
   20.7052,
   20.85313,
   20.75463,
   21.62463,
   20.48124,
   20.55617,
   20.87768,
   20.07677,
   21.64829,
   21.43442,
   21.93012,
   19.89716,
   21.7191,
   20.22942,
   20.53123};
   grae = new TGraphAsymmErrors(50,h_ds_1010_Cut[sample==sample::R2]_fx3005,h_ds_1010_Cut[sample==sample::R2]_fy3005,h_ds_1010_Cut[sample==sample::R2]_felx3005,h_ds_1010_Cut[sample==sample::R2]_fehx3005,h_ds_1010_Cut[sample==sample::R2]_fely3005,h_ds_1010_Cut[sample==sample::R2]_fehy3005);
   grae->SetName("h_ds_1010_Cut[sample==sample::R2]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005 = new TH1F("Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005","Histogram of ds_1010_plot__mass",100,6.085,6.265);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->SetMinimum(249.6724);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->SetMaximum(593.4095);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->SetDirectory(0);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->SetStats(0);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->SetMarkerStyle(20);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->SetMarkerSize(1.2);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLR2cB30023005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_1010_Cut[sample==sample::R2]30023005);
   
   grae->Draw("zp");
   
   TH1D *frame_1900ec90__10 = new TH1D("frame_1900ec90__10","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_1900ec90__10->SetBinContent(1,593.003);
   frame_1900ec90__10->SetMinimum(0.001);
   frame_1900ec90__10->SetMaximum(799.999);
   frame_1900ec90__10->SetEntries(1);
   frame_1900ec90__10->SetDirectory(0);
   frame_1900ec90__10->SetStats(0);
   frame_1900ec90__10->SetMarkerStyle(20);
   frame_1900ec90__10->SetMarkerSize(1.2);
   frame_1900ec90__10->GetXaxis()->SetNdivisions(504);
   frame_1900ec90__10->GetXaxis()->SetLabelFont(133);
   frame_1900ec90__10->GetXaxis()->SetLabelOffset(0.015);
   frame_1900ec90__10->GetXaxis()->SetLabelSize(45);
   frame_1900ec90__10->GetXaxis()->SetTitleSize(-1);
   frame_1900ec90__10->GetXaxis()->SetTitleOffset(1);
   frame_1900ec90__10->GetXaxis()->SetTitleFont(132);
   frame_1900ec90__10->GetYaxis()->SetNdivisions(504);
   frame_1900ec90__10->GetYaxis()->SetLabelFont(133);
   frame_1900ec90__10->GetYaxis()->SetLabelSize(45);
   frame_1900ec90__10->GetYaxis()->SetTitleSize(0.05);
   frame_1900ec90__10->GetYaxis()->SetTitleFont(132);
   frame_1900ec90__10->GetZaxis()->SetLabelFont(132);
   frame_1900ec90__10->GetZaxis()->SetLabelSize(0.05);
   frame_1900ec90__10->GetZaxis()->SetTitleSize(0.05);
   frame_1900ec90__10->GetZaxis()->SetTitleOffset(1);
   frame_1900ec90__10->GetZaxis()->SetTitleFont(132);
   frame_1900ec90__10->Draw("AXISSAME");
   pad_glFig2_0_1->Modified();
   glFig2->cd();
  
// ------------>Primitives in pad: pad_glFig2_0_0
   TPad *pad_glFig2_0_0 = new TPad("pad_glFig2_0_0", "",0,0,0.95,0.3833333);
   pad_glFig2_0_0->Draw();
   pad_glFig2_0_0->cd();
   pad_glFig2_0_0->Range(6.082538,-882.3526,6.24985,2499.999);
   pad_glFig2_0_0->SetFillColor(0);
   pad_glFig2_0_0->SetBorderMode(0);
   pad_glFig2_0_0->SetBorderSize(0);
   pad_glFig2_0_0->SetTickx(1);
   pad_glFig2_0_0->SetTicky(1);
   pad_glFig2_0_0->SetRightMargin(0);
   pad_glFig2_0_0->SetTopMargin(0);
   pad_glFig2_0_0->SetBottomMargin(0.2608696);
   pad_glFig2_0_0->SetFrameBorderMode(0);
   pad_glFig2_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_185cbd60__11 = new TH1D("frame_185cbd60__11","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_185cbd60__11->SetBinContent(1,2084.838);
   frame_185cbd60__11->SetMinimum(0);
   frame_185cbd60__11->SetMaximum(2499.999);
   frame_185cbd60__11->SetEntries(1);
   frame_185cbd60__11->SetDirectory(0);
   frame_185cbd60__11->SetStats(0);
   frame_185cbd60__11->SetMarkerStyle(20);
   frame_185cbd60__11->SetMarkerSize(1.2);
   frame_185cbd60__11->GetXaxis()->SetNdivisions(504);
   frame_185cbd60__11->GetXaxis()->SetLabelFont(133);
   frame_185cbd60__11->GetXaxis()->SetLabelOffset(0.015);
   frame_185cbd60__11->GetXaxis()->SetLabelSize(45);
   frame_185cbd60__11->GetXaxis()->SetTitleSize(-1);
   frame_185cbd60__11->GetXaxis()->SetTitleOffset(1);
   frame_185cbd60__11->GetXaxis()->SetTitleFont(132);
   frame_185cbd60__11->GetYaxis()->SetNdivisions(504);
   frame_185cbd60__11->GetYaxis()->SetLabelFont(133);
   frame_185cbd60__11->GetYaxis()->SetLabelSize(45);
   frame_185cbd60__11->GetYaxis()->SetTitleSize(0.05);
   frame_185cbd60__11->GetYaxis()->SetTitleFont(132);
   frame_185cbd60__11->GetZaxis()->SetLabelFont(132);
   frame_185cbd60__11->GetZaxis()->SetLabelSize(0.05);
   frame_185cbd60__11->GetZaxis()->SetTitleSize(0.05);
   frame_185cbd60__11->GetZaxis()->SetTitleOffset(1);
   frame_185cbd60__11->GetZaxis()->SetTitleFont(132);
   frame_185cbd60__11->Draw("FUNC");
   
   Double_t CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fx21[56] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.136,
   6.139,
   6.142,
   6.145,
   6.148,
   6.151,
   6.154,
   6.157,
   6.16,
   6.163,
   6.166,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fy21[56] = {
   0,
   453.7555,
   453.7555,
   473.4016,
   493.4081,
   513.7749,
   534.502,
   555.5895,
   577.0374,
   598.8456,
   621.0141,
   643.543,
   666.4323,
   689.6819,
   713.2918,
   737.2621,
   761.5927,
   786.2837,
   811.3351,
   836.7468,
   862.5188,
   888.6512,
   915.1439,
   941.997,
   969.2104,
   996.7842,
   1024.718,
   1053.013,
   1081.668,
   1110.683,
   1140.058,
   1169.794,
   1199.89,
   1230.347,
   1261.164,
   1292.341,
   1323.879,
   1355.777,
   1388.035,
   1420.654,
   1453.633,
   1486.972,
   1520.672,
   1554.732,
   1589.152,
   1623.933,
   1659.074,
   1694.576,
   1730.438,
   1766.66,
   1803.242,
   1840.185,
   1877.488,
   1877.488,
   1877.488,
   0};
   graph = new TGraph(56,CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fx21,CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]_fy21);
   graph->SetName("CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921 = new TH1F("Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921","Projection of model(CNRL1_NRNR)",100,6.0814,6.2686);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->SetMinimum(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->SetMaximum(2065.237);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->SetDirectory(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->SetStats(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->SetMarkerStyle(20);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->SetMarkerSize(1.2);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBpp_BackgroundNRcB921->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CNRL1_NR_Norm[mass]_Comp[pp_BackgroundNR]921);
   
   graph->Draw("l");
   
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fx22[284] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.133,
   6.1345,
   6.136,
   6.1375,
   6.13825,
   6.139,
   6.13975,
   6.1405,
   6.14125,
   6.141625,
   6.142,
   6.142375,
   6.14275,
   6.143125,
   6.1435,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145375,
   6.145562,
   6.14575,
   6.145937,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.146969,
   6.147062,
   6.147156,
   6.14725,
   6.147344,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148094,
   6.148187,
   6.148281,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.148703,
   6.14875,
   6.148797,
   6.148844,
   6.148891,
   6.148937,
   6.148984,
   6.149031,
   6.149078,
   6.149125,
   6.149172,
   6.149219,
   6.149266,
   6.149312,
   6.149359,
   6.149406,
   6.149453,
   6.1495,
   6.149547,
   6.149594,
   6.149641,
   6.149687,
   6.149734,
   6.149781,
   6.149828,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151141,
   6.151187,
   6.151234,
   6.151281,
   6.151328,
   6.151375,
   6.151422,
   6.151469,
   6.151516,
   6.151562,
   6.151609,
   6.151656,
   6.151703,
   6.15175,
   6.151797,
   6.151844,
   6.151891,
   6.151937,
   6.151984,
   6.152031,
   6.152078,
   6.152125,
   6.152172,
   6.152219,
   6.152266,
   6.152312,
   6.152359,
   6.152406,
   6.152453,
   6.1525,
   6.152547,
   6.152594,
   6.152641,
   6.152687,
   6.152734,
   6.152781,
   6.152828,
   6.152875,
   6.152922,
   6.152969,
   6.153016,
   6.153062,
   6.153109,
   6.153156,
   6.153203,
   6.15325,
   6.153297,
   6.153344,
   6.153391,
   6.153437,
   6.153484,
   6.153531,
   6.153578,
   6.153625,
   6.153672,
   6.153719,
   6.153766,
   6.153812,
   6.153906,
   6.154,
   6.154094,
   6.154187,
   6.154375,
   6.154469,
   6.154562,
   6.154656,
   6.15475,
   6.154844,
   6.154937,
   6.155031,
   6.155125,
   6.155172,
   6.155219,
   6.155266,
   6.155312,
   6.155359,
   6.155406,
   6.155453,
   6.1555,
   6.155547,
   6.155594,
   6.155641,
   6.155687,
   6.155734,
   6.155781,
   6.155828,
   6.155875,
   6.155922,
   6.155969,
   6.156016,
   6.156062,
   6.156109,
   6.156156,
   6.156203,
   6.15625,
   6.156344,
   6.156438,
   6.156531,
   6.156625,
   6.156719,
   6.156813,
   6.156906,
   6.157,
   6.157094,
   6.157188,
   6.157281,
   6.157375,
   6.157469,
   6.157563,
   6.157656,
   6.15775,
   6.157844,
   6.157938,
   6.158031,
   6.158125,
   6.158219,
   6.158313,
   6.158406,
   6.1585,
   6.158594,
   6.158688,
   6.158781,
   6.158875,
   6.159063,
   6.15925,
   6.159438,
   6.159625,
   6.159813,
   6.16,
   6.160188,
   6.160375,
   6.160563,
   6.16075,
   6.160938,
   6.161125,
   6.1615,
   6.161875,
   6.16225,
   6.162625,
   6.163,
   6.163375,
   6.16375,
   6.1645,
   6.16525,
   6.166,
   6.16675,
   6.1675,
   6.169,
   6.1705,
   6.172,
   6.1735,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fy22[284] = {
   0,
   0.06066918,
   0.07427294,
   0.09143438,
   0.1131741,
   0.1410408,
   0.177274,
   0.2251936,
   0.2898796,
   0.3794047,
   0.5072008,
   0.6969337,
   0.9934953,
   1.207788,
   1.491061,
   1.876234,
   2.123158,
   2.419427,
   2.779567,
   3.224124,
   3.782949,
   4.118346,
   4.500585,
   4.938998,
   5.445261,
   6.034064,
   6.723971,
   7.538532,
   8.001622,
   8.507703,
   9.061819,
   9.669664,
   10.33767,
   11.07309,
   11.88412,
   12.78,
   13.77112,
   14.86917,
   16.08731,
   17.44026,
   18.17236,
   18.94448,
   19.75898,
   20.61834,
   21.52519,
   22.48227,
   23.49248,
   24.55887,
   25.68461,
   26.87305,
   28.12767,
   29.45212,
   30.85018,
   32.32582,
   33.8831,
   35.52628,
   37.25971,
   39.0879,
   41.01544,
   43.04705,
   45.18752,
   47.44169,
   49.81445,
   52.31067,
   54.9352,
   57.69282,
   60.58818,
   62.08891,
   63.62573,
   65.19917,
   66.80973,
   68.45788,
   70.14408,
   71.86877,
   73.63234,
   75.43516,
   77.27756,
   79.15985,
   81.08227,
   83.04503,
   85.0483,
   87.09218,
   89.17673,
   91.30193,
   93.46772,
   95.67395,
   97.92043,
   100.2069,
   102.5329,
   104.898,
   107.3017,
   109.7434,
   112.2223,
   117.2884,
   122.4918,
   127.8227,
   133.2692,
   138.8174,
   144.4509,
   150.1514,
   155.8978,
   167.4333,
   173.1689,
   178.8437,
   184.4257,
   187.1714,
   189.8811,
   192.5503,
   195.1747,
   197.7495,
   200.2703,
   202.7323,
   205.131,
   207.4617,
   209.7199,
   211.9009,
   214.0004,
   216.0139,
   217.9371,
   219.7658,
   221.496,
   223.1239,
   224.6457,
   226.0579,
   227.3572,
   228.5406,
   229.6054,
   230.5489,
   231.369,
   232.0636,
   232.631,
   233.0701,
   233.3797,
   233.559,
   233.6079,
   233.5261,
   233.314,
   232.9723,
   232.5017,
   231.9037,
   231.1798,
   230.3319,
   229.362,
   228.2728,
   227.0669,
   225.7472,
   224.317,
   222.7797,
   221.1389,
   219.3985,
   217.5623,
   215.6345,
   213.6194,
   211.5212,
   209.3444,
   207.0935,
   204.773,
   202.3875,
   199.9416,
   197.4398,
   194.8868,
   192.2869,
   189.6448,
   184.2513,
   178.7405,
   173.1452,
   167.4963,
   156.1518,
   150.5074,
   144.9119,
   139.3852,
   133.9449,
   128.6062,
   123.3823,
   118.2844,
   113.3218,
   110.8935,
   108.5018,
   106.1472,
   103.8303,
   101.5516,
   99.31156,
   97.11048,
   94.94861,
   92.82612,
   90.74314,
   88.6997,
   86.69579,
   84.73135,
   82.80625,
   80.92033,
   79.07337,
   77.26511,
   75.49526,
   73.76348,
   72.0694,
   70.41265,
   68.79278,
   67.20936,
   65.66191,
   62.67298,
   59.82186,
   57.10422,
   54.51556,
   52.05128,
   49.7067,
   47.47711,
   45.35781,
   43.34413,
   41.43148,
   39.61531,
   37.8912,
   36.25483,
   34.70199,
   33.22862,
   31.83078,
   30.50468,
   29.24666,
   28.05323,
   26.92103,
   25.84684,
   24.82759,
   23.86035,
   22.94234,
   22.07089,
   21.24348,
   20.45771,
   19.71131,
   18.32807,
   17.07784,
   15.94635,
   14.92086,
   13.98999,
   13.14363,
   12.37279,
   11.66946,
   11.02655,
   10.43775,
   9.897476,
   9.400766,
   8.520919,
   7.768584,
   7.120368,
   6.557738,
   6.065958,
   5.633249,
   5.250148,
   4.603608,
   4.08056,
   3.649967,
   3.290219,
   2.985867,
   2.500955,
   2.134128,
   1.848873,
   1.622052,
   1.438327,
   1.161087,
   0.9639991,
   0.8182381,
   0.7069902,
   0.6198745,
   0.5501825,
   0.4934126,
   0.4464473,
   0.4070682,
   0.3736601,
   0.3450222,
   0.3202463,
   0.2986342,
   0.2796414,
   0.262838,
   0.2478806,
   0.234492,
   0.2224463,
   0.2115577,
   0.2016722,
   0.1926614,
   0.1844171,
   0.1768478,
   0.169872,
   0.1633579,
   0.1633579,
   0};
   graph = new TGraph(284,CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fx22,CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]_fy22);
   graph->SetName("CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");

   ci = 1194;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022 = new TH1F("Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022","Projection of model(CNRL1_NRNR)",284,6.085,6.265);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->SetMinimum(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->SetMaximum(256.9687);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->SetDirectory(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->SetStats(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->SetMarkerStyle(20);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->SetMarkerSize(1.2);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL1cB1022->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CNRL1_NR_Norm[mass]_Comp[FFTCNRL1]1022);
   
   graph->Draw("fl");
   
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fx23[264] = {
   6.1,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.1255,
   6.127,
   6.1285,
   6.13,
   6.13075,
   6.1315,
   6.13225,
   6.133,
   6.13375,
   6.134125,
   6.1345,
   6.134875,
   6.13525,
   6.135625,
   6.136,
   6.136375,
   6.13675,
   6.137125,
   6.137312,
   6.1375,
   6.137687,
   6.137875,
   6.138062,
   6.13825,
   6.138437,
   6.138625,
   6.138812,
   6.139,
   6.139187,
   6.139375,
   6.139562,
   6.13975,
   6.139844,
   6.139937,
   6.140031,
   6.140125,
   6.140219,
   6.140312,
   6.140406,
   6.1405,
   6.140594,
   6.140687,
   6.140781,
   6.140875,
   6.140969,
   6.141062,
   6.141156,
   6.14125,
   6.141344,
   6.141437,
   6.141531,
   6.141625,
   6.141719,
   6.141812,
   6.141906,
   6.142,
   6.142094,
   6.142187,
   6.142281,
   6.142375,
   6.142469,
   6.142562,
   6.142656,
   6.14275,
   6.142844,
   6.142937,
   6.143031,
   6.143125,
   6.143219,
   6.143312,
   6.143406,
   6.1435,
   6.143594,
   6.143687,
   6.143781,
   6.143875,
   6.144062,
   6.14425,
   6.144437,
   6.144531,
   6.144625,
   6.144719,
   6.144812,
   6.144859,
   6.144906,
   6.144953,
   6.145,
   6.145047,
   6.145094,
   6.145141,
   6.145187,
   6.145234,
   6.145281,
   6.145328,
   6.145375,
   6.145422,
   6.145469,
   6.145516,
   6.145562,
   6.145609,
   6.145656,
   6.145703,
   6.14575,
   6.145797,
   6.145844,
   6.145891,
   6.145937,
   6.145984,
   6.146031,
   6.146078,
   6.146125,
   6.146172,
   6.146219,
   6.146266,
   6.146312,
   6.146359,
   6.146406,
   6.146453,
   6.1465,
   6.146547,
   6.146594,
   6.146641,
   6.146687,
   6.146734,
   6.146781,
   6.146828,
   6.146875,
   6.146922,
   6.146969,
   6.147016,
   6.147062,
   6.147109,
   6.147156,
   6.147203,
   6.14725,
   6.147297,
   6.147344,
   6.147391,
   6.147437,
   6.147531,
   6.147625,
   6.147719,
   6.147812,
   6.147906,
   6.148,
   6.148187,
   6.148375,
   6.148469,
   6.148562,
   6.148656,
   6.14875,
   6.148844,
   6.148937,
   6.149031,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.149969,
   6.150062,
   6.150156,
   6.15025,
   6.150344,
   6.150437,
   6.150531,
   6.150625,
   6.150719,
   6.150812,
   6.150906,
   6.151,
   6.151094,
   6.151187,
   6.151281,
   6.151375,
   6.151469,
   6.151562,
   6.151656,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152875,
   6.153062,
   6.15325,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154187,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.1555,
   6.155875,
   6.15625,
   6.156625,
   6.157,
   6.157375,
   6.15775,
   6.158125,
   6.1585,
   6.15925,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.25};
   Double_t CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fy23[264] = {
   0,
   0.2557249,
   0.3048547,
   0.3663905,
   0.4446845,
   0.546162,
   0.6806061,
   0.8634997,
   1.120523,
   1.49683,
   1.753826,
   2.078023,
   2.494977,
   3.043894,
   3.38614,
   3.787734,
   4.263557,
   4.833624,
   5.525404,
   5.928402,
   6.3774,
   6.879857,
   7.44479,
   8.083162,
   8.808362,
   9.636823,
   10.58878,
   11.68926,
   12.3046,
   12.96925,
   13.68824,
   14.46722,
   15.31246,
   16.23094,
   17.23046,
   18.31968,
   19.50821,
   20.80675,
   22.22714,
   23.7825,
   25.48731,
   27.3575,
   28.36003,
   29.41059,
   30.51163,
   31.6657,
   32.87547,
   34.1437,
   35.47328,
   36.86718,
   38.3285,
   39.86045,
   41.46632,
   43.14952,
   44.91354,
   46.76196,
   48.69844,
   50.72668,
   52.85046,
   55.07358,
   57.39988,
   59.83315,
   62.3772,
   65.03575,
   67.81246,
   70.71085,
   73.73427,
   76.88588,
   80.16858,
   83.58495,
   87.13722,
   90.82717,
   94.6561,
   98.62471,
   102.7331,
   106.9805,
   111.3655,
   115.8857,
   120.5376,
   125.3168,
   130.2175,
   135.2328,
   140.3542,
   145.572,
   150.8748,
   156.2497,
   167.1558,
   178.1533,
   189.079,
   194.4569,
   199.7446,
   204.9152,
   209.941,
   212.3908,
   214.7937,
   217.1461,
   219.4444,
   221.685,
   223.8643,
   225.9786,
   228.0246,
   229.9987,
   231.8975,
   233.7177,
   235.456,
   237.1093,
   238.6745,
   240.1487,
   241.5292,
   242.8133,
   243.9986,
   245.0827,
   246.0636,
   246.9394,
   247.7083,
   248.3687,
   248.9195,
   249.3595,
   249.6878,
   249.9038,
   250.0072,
   249.9976,
   249.8753,
   249.6404,
   249.2936,
   248.8355,
   248.2672,
   247.5898,
   246.8048,
   245.9138,
   244.9186,
   243.8212,
   242.6239,
   241.329,
   239.9391,
   238.4568,
   236.8849,
   235.2266,
   233.4847,
   231.6625,
   229.7634,
   227.7906,
   225.7475,
   223.6378,
   221.4648,
   219.2322,
   216.9434,
   214.6023,
   212.2122,
   207.2997,
   202.2343,
   197.0436,
   191.7545,
   186.3926,
   180.9825,
   170.1079,
   159.296,
   153.9581,
   148.6859,
   143.4928,
   138.3905,
   133.389,
   128.4971,
   123.7221,
   119.0701,
   114.546,
   110.1533,
   105.8949,
   101.7725,
   97.78712,
   93.93893,
   90.22748,
   86.65171,
   83.21006,
   79.90052,
   76.72071,
   73.6679,
   70.73911,
   67.93115,
   65.24063,
   62.66403,
   60.19776,
   57.83813,
   55.58142,
   53.42391,
   51.36188,
   49.39163,
   47.50951,
   45.71193,
   43.99538,
   42.35639,
   40.79162,
   39.2978,
   37.87176,
   36.51044,
   35.21086,
   33.97019,
   32.78565,
   31.65461,
   30.57453,
   29.54297,
   28.55759,
   27.61617,
   25.85675,
   24.24878,
   22.77775,
   21.43052,
   20.19521,
   19.06106,
   18.0184,
   17.05849,
   16.1735,
   15.35635,
   14.6007,
   13.90086,
   13.2517,
   12.0875,
   11.0766,
   10.19352,
   9.417615,
   8.732072,
   8.123166,
   7.579632,
   7.092185,
   6.653128,
   5.895575,
   5.267028,
   4.738873,
   4.290172,
   3.905294,
   3.572364,
   3.027617,
   2.60344,
   2.266114,
   1.993074,
   1.581933,
   1.290885,
   1.076763,
   0.9143053,
   0.7878973,
   0.6874451,
   0.6061808,
   0.5394232,
   0.4838477,
   0.4370382,
   0.3972034,
   0.3629917,
   0.3333668,
   0.3075231,
   0.2848266,
   0.2647719,
   0.2469527,
   0.2310387,
   0.2167594,
   0.203891,
   0.1922476,
   0.1816732,
   0.1720363,
   0.1632252,
   0.1551449,
   0.1477154,
   0.1409046,
   0.1409046,
   0};
   graph = new TGraph(264,CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fx23,CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]_fy23);
   graph->SetName("CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");

   ci = 1195;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123 = new TH1F("Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123","Projection of model(CNRL1_NRNR)",264,6.085,6.265);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->SetMinimum(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->SetMaximum(275.0079);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->SetDirectory(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->SetStats(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->SetMarkerStyle(20);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->SetMarkerSize(1.2);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB_CompoBFFTCNRL2cB1123->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CNRL1_NR_Norm[mass]_Comp[FFTCNRL2]1123);
   
   graph->Draw("fl");
   
   Double_t CNRL1_NR_Norm[mass]_fx24[181] = {
   6.097,
   6.097,
   6.1,
   6.103,
   6.106,
   6.109,
   6.112,
   6.115,
   6.118,
   6.121,
   6.124,
   6.127,
   6.13,
   6.1315,
   6.133,
   6.1345,
   6.13525,
   6.136,
   6.13675,
   6.1375,
   6.13825,
   6.138625,
   6.139,
   6.139375,
   6.13975,
   6.140125,
   6.1405,
   6.140687,
   6.140875,
   6.141062,
   6.14125,
   6.141437,
   6.141625,
   6.141812,
   6.142,
   6.142187,
   6.142375,
   6.142562,
   6.14275,
   6.142937,
   6.143125,
   6.143312,
   6.1435,
   6.143687,
   6.143875,
   6.14425,
   6.144625,
   6.144812,
   6.145,
   6.145187,
   6.145281,
   6.145375,
   6.145469,
   6.145562,
   6.145656,
   6.14575,
   6.145844,
   6.145937,
   6.146031,
   6.146125,
   6.146219,
   6.146312,
   6.146406,
   6.1465,
   6.146594,
   6.146687,
   6.146781,
   6.146875,
   6.147062,
   6.14725,
   6.147437,
   6.147625,
   6.148,
   6.148187,
   6.148375,
   6.148562,
   6.14875,
   6.148937,
   6.149125,
   6.149219,
   6.149312,
   6.149406,
   6.1495,
   6.149594,
   6.149687,
   6.149781,
   6.149875,
   6.150062,
   6.15025,
   6.150437,
   6.150625,
   6.150812,
   6.151,
   6.151187,
   6.151375,
   6.151562,
   6.15175,
   6.151844,
   6.151937,
   6.152031,
   6.152125,
   6.152219,
   6.152312,
   6.152406,
   6.1525,
   6.152594,
   6.152687,
   6.152781,
   6.152875,
   6.152969,
   6.153062,
   6.153156,
   6.15325,
   6.153344,
   6.153437,
   6.153625,
   6.153812,
   6.154,
   6.154375,
   6.154562,
   6.15475,
   6.154937,
   6.155125,
   6.155312,
   6.1555,
   6.155687,
   6.155875,
   6.156062,
   6.15625,
   6.156438,
   6.156625,
   6.156813,
   6.157,
   6.157188,
   6.157375,
   6.157563,
   6.15775,
   6.158125,
   6.1585,
   6.158875,
   6.15925,
   6.159625,
   6.16,
   6.16075,
   6.1615,
   6.16225,
   6.163,
   6.1645,
   6.166,
   6.1675,
   6.169,
   6.172,
   6.175,
   6.178,
   6.181,
   6.184,
   6.187,
   6.19,
   6.193,
   6.196,
   6.199,
   6.202,
   6.205,
   6.208,
   6.211,
   6.214,
   6.217,
   6.22,
   6.223,
   6.226,
   6.229,
   6.232,
   6.235,
   6.238,
   6.241,
   6.244,
   6.247,
   6.25,
   6.25,
   6.253,
   6.253};
   Double_t CNRL1_NR_Norm[mass]_fy24[181] = {
   0,
   454.0719,
   454.0719,
   473.7807,
   493.8659,
   514.3327,
   535.1892,
   556.4474,
   578.1261,
   600.256,
   622.8904,
   646.1282,
   670.1731,
   682.6274,
   695.509,
   709.027,
   716.1394,
   723.5912,
   731.5075,
   740.0774,
   749.5898,
   754.8301,
   760.4883,
   766.6566,
   773.448,
   780.9993,
   789.4737,
   794.1159,
   799.0629,
   804.3431,
   809.9859,
   816.0222,
   822.4832,
   829.4003,
   836.8042,
   844.7233,
   853.1833,
   862.2048,
   871.8017,
   881.9788,
   892.7294,
   904.0325,
   915.8499,
   928.123,
   940.7706,
   966.7382,
   992.5919,
   1005.009,
   1016.801,
   1027.748,
   1032.835,
   1037.631,
   1042.112,
   1046.254,
   1050.037,
   1053.446,
   1056.464,
   1059.08,
   1061.288,
   1063.083,
   1064.465,
   1065.437,
   1066.008,
   1066.187,
   1065.991,
   1065.437,
   1064.546,
   1063.342,
   1060.104,
   1055.955,
   1051.149,
   1045.944,
   1035.365,
   1030.462,
   1026.099,
   1022.451,
   1019.67,
   1017.879,
   1017.17,
   1017.243,
   1017.61,
   1018.274,
   1019.236,
   1020.498,
   1022.057,
   1023.909,
   1026.049,
   1031.159,
   1037.297,
   1044.337,
   1052.112,
   1060.419,
   1069.014,
   1077.62,
   1085.931,
   1093.628,
   1100.391,
   1103.327,
   1105.918,
   1108.133,
   1109.945,
   1111.328,
   1112.263,
   1112.737,
   1112.739,
   1112.265,
   1111.317,
   1109.902,
   1108.031,
   1105.721,
   1102.992,
   1099.87,
   1096.382,
   1092.559,
   1088.434,
   1079.414,
   1069.603,
   1059.278,
   1038.091,
   1027.659,
   1017.564,
   1007.93,
   998.8497,
   990.3863,
   982.5761,
   975.4343,
   968.9593,
   963.136,
   957.9397,
   953.3391,
   949.2981,
   945.7785,
   942.7411,
   940.1467,
   937.9574,
   936.137,
   934.651,
   932.5569,
   931.448,
   931.1343,
   931.4604,
   932.3007,
   933.5546,
   937,
   941.3365,
   946.2756,
   951.6353,
   963.1899,
   975.4638,
   988.2043,
   1001.278,
   1028.149,
   1055.742,
   1083.906,
   1112.561,
   1141.664,
   1171.189,
   1201.117,
   1231.437,
   1262.141,
   1293.225,
   1324.683,
   1356.513,
   1388.714,
   1421.282,
   1454.216,
   1487.517,
   1521.182,
   1555.211,
   1589.604,
   1624.36,
   1659.478,
   1694.959,
   1730.802,
   1767.007,
   1803.574,
   1840.503,
   1877.793,
   1877.793,
   1877.793,
   0};
   graph = new TGraph(181,CNRL1_NR_Norm[mass]_fx24,CNRL1_NR_Norm[mass]_fy24);
   graph->SetName("CNRL1_NR_Norm[mass]");
   graph->SetTitle("Projection of model(CNRL1_NRNR)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_CNRL1_NR_NormoBmasscB1224 = new TH1F("Graph_Graph_CNRL1_NR_NormoBmasscB1224","Projection of model(CNRL1_NRNR)",181,6.0814,6.2686);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->SetMinimum(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->SetMaximum(2065.572);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->SetDirectory(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->SetStats(0);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->SetMarkerStyle(20);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->SetMarkerSize(1.2);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetNdivisions(505);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetXaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetYaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetYaxis()->SetTitleFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetZaxis()->SetLabelFont(132);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_CNRL1_NR_NormoBmasscB1224->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_CNRL1_NR_Norm[mass]1224);
   
   graph->Draw("l");
   
   Double_t h_ds_1010_Cut[sample==sample::NR]_fx3006[50] = {
   6.1015,
   6.1045,
   6.1075,
   6.1105,
   6.1135,
   6.1165,
   6.1195,
   6.1225,
   6.1255,
   6.1285,
   6.1315,
   6.1345,
   6.1375,
   6.1405,
   6.1435,
   6.1465,
   6.1495,
   6.1525,
   6.1555,
   6.1585,
   6.1615,
   6.1645,
   6.1675,
   6.1705,
   6.1735,
   6.1765,
   6.1795,
   6.1825,
   6.1855,
   6.1885,
   6.1915,
   6.1945,
   6.1975,
   6.2005,
   6.2035,
   6.2065,
   6.2095,
   6.2125,
   6.2155,
   6.2185,
   6.2215,
   6.2245,
   6.2275,
   6.2305,
   6.2335,
   6.2365,
   6.2395,
   6.2425,
   6.2455,
   6.2485};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fy3006[50] = {
   492,
   482,
   463,
   514,
   541,
   585,
   577,
   595,
   661,
   641,
   696,
   722,
   740,
   830,
   920,
   1034,
   1046,
   1080,
   1005,
   927,
   916,
   963,
   986,
   1031,
   1065,
   1059,
   1110,
   1072,
   1196,
   1189,
   1284,
   1250,
   1282,
   1249,
   1328,
   1379,
   1322,
   1420,
   1528,
   1448,
   1525,
   1603,
   1605,
   1664,
   1707,
   1683,
   1705,
   1798,
   1941,
   1802};
   Double_t h_ds_1010_Cut[sample==sample::NR]_felx3006[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fely3006[50] = {
   21.68671,
   21.46019,
   21.02324,
   22.17708,
   22.76478,
   23.69194,
   23.52603,
   23.89775,
   25.21478,
   24.82291,
   25.88655,
   26.37471,
   26.70754,
   28.31406,
   29.83562,
   31.65976,
   31.84579,
   32.36716,
   31.20568,
   29.95078,
   29.76962,
   30.53627,
   30.90462,
   31.61308,
   32.13817,
   32.04612,
   32.82041,
   32.24523,
   34.08685,
   33.9855,
   35.33643,
   34.85887,
   35.30852,
   34.84473,
   35.94516,
   36.63826,
   35.86276,
   37.1862,
   38.59284,
   37.55588,
   38.55445,
   39.5406,
   39.56557,
   40.29522,
   40.81888,
   40.52743,
   40.79467,
   41.90578,
   43.55962,
   41.95292};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fehx3006[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1010_Cut[sample==sample::NR]_fehy3006[50] = {
   22.68671,
   22.46019,
   22.02324,
   23.17708,
   23.76478,
   24.69194,
   24.52603,
   24.89775,
   26.21478,
   25.82291,
   26.88655,
   27.37471,
   27.70754,
   29.31406,
   30.83562,
   32.65976,
   32.84579,
   33.36716,
   32.20568,
   30.95078,
   30.76962,
   31.53627,
   31.90462,
   32.61308,
   33.13817,
   33.04612,
   33.82041,
   33.24523,
   35.08685,
   34.9855,
   36.33643,
   35.85887,
   36.30852,
   35.84473,
   36.94516,
   37.63826,
   36.86276,
   38.1862,
   39.59284,
   38.55588,
   39.55445,
   40.5406,
   40.56557,
   41.29522,
   41.81888,
   41.52743,
   41.79467,
   42.90578,
   44.55962,
   42.95292};
   grae = new TGraphAsymmErrors(50,h_ds_1010_Cut[sample==sample::NR]_fx3006,h_ds_1010_Cut[sample==sample::NR]_fy3006,h_ds_1010_Cut[sample==sample::NR]_felx3006,h_ds_1010_Cut[sample==sample::NR]_fehx3006,h_ds_1010_Cut[sample==sample::NR]_fely3006,h_ds_1010_Cut[sample==sample::NR]_fehy3006);
   grae->SetName("h_ds_1010_Cut[sample==sample::NR]");
   grae->SetTitle("Histogram of ds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006 = new TH1F("Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006","Histogram of ds_1010_plot__mass",100,6.085,6.265);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->SetMinimum(287.6185);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->SetMaximum(2139.918);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->SetDirectory(0);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->SetStats(0);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->SetMarkerStyle(20);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->SetMarkerSize(1.2);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_1010_CutoBsampleeQeQsamplecLcLNRcB30033006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_1010_Cut[sample==sample::NR]30033006);
   
   grae->Draw("zp");
   
   TH1D *frame_185cbd60__12 = new TH1D("frame_185cbd60__12","A RooPlot of \"mfit_Lbs_cc*1.0\"",50,6.10015,6.24985);
   frame_185cbd60__12->SetBinContent(1,2084.838);
   frame_185cbd60__12->SetMinimum(0);
   frame_185cbd60__12->SetMaximum(2499.999);
   frame_185cbd60__12->SetEntries(1);
   frame_185cbd60__12->SetDirectory(0);
   frame_185cbd60__12->SetStats(0);
   frame_185cbd60__12->SetMarkerStyle(20);
   frame_185cbd60__12->SetMarkerSize(1.2);
   frame_185cbd60__12->GetXaxis()->SetNdivisions(504);
   frame_185cbd60__12->GetXaxis()->SetLabelFont(133);
   frame_185cbd60__12->GetXaxis()->SetLabelOffset(0.015);
   frame_185cbd60__12->GetXaxis()->SetLabelSize(45);
   frame_185cbd60__12->GetXaxis()->SetTitleSize(-1);
   frame_185cbd60__12->GetXaxis()->SetTitleOffset(1);
   frame_185cbd60__12->GetXaxis()->SetTitleFont(132);
   frame_185cbd60__12->GetYaxis()->SetNdivisions(504);
   frame_185cbd60__12->GetYaxis()->SetLabelFont(133);
   frame_185cbd60__12->GetYaxis()->SetLabelSize(45);
   frame_185cbd60__12->GetYaxis()->SetTitleSize(0.05);
   frame_185cbd60__12->GetYaxis()->SetTitleFont(132);
   frame_185cbd60__12->GetZaxis()->SetLabelFont(132);
   frame_185cbd60__12->GetZaxis()->SetLabelSize(0.05);
   frame_185cbd60__12->GetZaxis()->SetTitleSize(0.05);
   frame_185cbd60__12->GetZaxis()->SetTitleOffset(1);
   frame_185cbd60__12->GetZaxis()->SetTitleFont(132);
   frame_185cbd60__12->Draw("AXISSAME");
   pad_glFig2_0_0->Modified();
   glFig2->cd();
   glFig2->Modified();
   glFig2->cd();
   glFig2->SetSelected(glFig2);
}


==> figs/Fig3.C <==
void FIGURE_THIRD_1()
{
//=========Macro generated from canvas: glFig3/Ostap
//=========  (Sun Jun 16 16:52:15 2019) by ROOT version 6.16/00
   TCanvas *glFig3 = new TCanvas("glFig3", "Ostap",2,51,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFig3->SetHighLightColor(2);
   glFig3->Range(0,0,1,1);
   glFig3->SetFillColor(0);
   glFig3->SetBorderMode(0);
   glFig3->SetBorderSize(2);
   glFig3->SetTickx(1);
   glFig3->SetTicky(1);
   glFig3->SetRightMargin(0.05);
   glFig3->SetTopMargin(0.05);
   glFig3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFig3_0_1
   TPad *pad_glFig3_0_1 = new TPad("pad_glFig3_0_1", "",0,0.525,0.525,1);
   pad_glFig3_0_1->Draw();
   pad_glFig3_0_1->cd();
   pad_glFig3_0_1->Range(5.727265,-19.99,5.89986,225.8812);
   pad_glFig3_0_1->SetFillColor(0);
   pad_glFig3_0_1->SetBorderMode(0);
   pad_glFig3_0_1->SetBorderSize(0);
   pad_glFig3_0_1->SetTickx(1);
   pad_glFig3_0_1->SetTicky(1);
   pad_glFig3_0_1->SetLeftMargin(0.1904762);
   pad_glFig3_0_1->SetRightMargin(0);
   pad_glFig3_0_1->SetBottomMargin(0);
   pad_glFig3_0_1->SetFrameBorderMode(0);
   pad_glFig3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_1bb001c0__1 = new TH1D("frame_1bb001c0__1","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1bb001c0__1->SetBinContent(1,175.9806);
   frame_1bb001c0__1->SetMinimum(-19.99);
   frame_1bb001c0__1->SetMaximum(200);
   frame_1bb001c0__1->SetEntries(3);
   frame_1bb001c0__1->SetDirectory(0);
   frame_1bb001c0__1->SetStats(0);
   frame_1bb001c0__1->SetMarkerStyle(20);
   frame_1bb001c0__1->SetMarkerSize(1.2);
   frame_1bb001c0__1->GetXaxis()->SetNdivisions(504);
   frame_1bb001c0__1->GetXaxis()->SetLabelFont(133);
   frame_1bb001c0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_1bb001c0__1->GetXaxis()->SetLabelSize(24);
   frame_1bb001c0__1->GetXaxis()->SetTitleSize(-1);
   frame_1bb001c0__1->GetXaxis()->SetTitleOffset(1);
   frame_1bb001c0__1->GetXaxis()->SetTitleFont(132);
   frame_1bb001c0__1->GetYaxis()->SetNdivisions(504);
   frame_1bb001c0__1->GetYaxis()->SetLabelFont(133);
   frame_1bb001c0__1->GetYaxis()->SetLabelSize(24);
   frame_1bb001c0__1->GetYaxis()->SetTitleSize(0.05);
   frame_1bb001c0__1->GetYaxis()->SetTitleFont(132);
   frame_1bb001c0__1->GetZaxis()->SetLabelFont(132);
   frame_1bb001c0__1->GetZaxis()->SetLabelSize(0.05);
   frame_1bb001c0__1->GetZaxis()->SetTitleSize(0.05);
   frame_1bb001c0__1->GetZaxis()->SetTitleOffset(1);
   frame_1bb001c0__1->GetZaxis()->SetTitleFont(132);
   frame_1bb001c0__1->Draw("FUNC");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx1[157] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760547,
   5.760625,
   5.760703,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762656,
   5.762812,
   5.762969,
   5.763125,
   5.763281,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.768437,
   5.76875,
   5.769063,
   5.769375,
   5.769687,
   5.77,
   5.770312,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.785625,
   5.78625,
   5.786875,
   5.7875,
   5.788125,
   5.78875,
   5.789375,
   5.79,
   5.790625,
   5.79125,
   5.791875,
   5.7925,
   5.793125,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.84125,
   5.8425,
   5.84375,
   5.845,
   5.84625,
   5.8475,
   5.84875,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy1[157] = {
   0,
   4.111857,
   4.111857,
   4.298645,
   4.477256,
   4.648635,
   4.813553,
   4.972654,
   5.126479,
   5.275492,
   5.420088,
   5.560614,
   5.69737,
   5.960606,
   6.211584,
   6.451738,
   6.682237,
   6.90405,
   7.117992,
   7.324754,
   7.524931,
   7.719036,
   7.907519,
   8.090774,
   8.269151,
   8.442961,
   8.612482,
   8.777965,
   8.939635,
   9.097697,
   9.403729,
   9.697369,
   9.979724,
   10.25174,
   10.51422,
   10.76789,
   11.01336,
   11.25118,
   11.48183,
   11.70575,
   11.92333,
   12.13491,
   12.34083,
   12.54135,
   12.73676,
   12.92728,
   13.11315,
   13.29456,
   13.47171,
   13.64476,
   13.81389,
   13.97924,
   14.14095,
   14.45398,
   14.75393,
   15.04165,
   15.31789,
   15.58331,
   15.83852,
   16.08406,
   16.32042,
   16.54805,
   16.76736,
   16.97871,
   17.18247,
   17.37894,
   17.56841,
   17.75117,
   17.92747,
   18.09753,
   18.26159,
   18.41985,
   18.57251,
   18.71974,
   18.86172,
   18.99862,
   19.13057,
   19.25774,
   19.38025,
   19.49824,
   19.61183,
   19.72113,
   19.82627,
   19.92734,
   20.02444,
   20.11768,
   20.20715,
   20.29294,
   20.37513,
   20.4538,
   20.60091,
   20.73487,
   20.85621,
   20.96545,
   21.06307,
   21.1495,
   21.22517,
   21.29046,
   21.34575,
   21.39136,
   21.42764,
   21.4549,
   21.47341,
   21.48347,
   21.48533,
   21.47925,
   21.46547,
   21.44421,
   21.4157,
   21.38015,
   21.33775,
   21.28871,
   21.23321,
   21.17142,
   21.10352,
   21.02968,
   20.95006,
   20.86481,
   20.77408,
   20.67803,
   20.57678,
   20.47047,
   20.35925,
   20.24323,
   20.12255,
   19.99733,
   19.86767,
   19.73371,
   19.59556,
   19.45331,
   19.30709,
   19.15699,
   19.00313,
   18.84559,
   18.68449,
   18.35194,
   18.00625,
   17.64814,
   17.27829,
   16.8974,
   16.5061,
   16.10505,
   15.69486,
   15.27613,
   14.84947,
   14.41543,
   13.97461,
   13.52755,
   13.0748,
   12.61692,
   12.15443,
   11.68787,
   11.21778,
   10.26906,
   10.26906,
   10.26906,
   0};
   TGraph *graph = new TGraph(157,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx1,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy1);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1","Projection of model(Sb_p1_PePe)",157,5.74,5.92);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->SetMaximum(23.63386);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]1);
   
   graph->Draw("l");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx2[253] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.795625,
   5.79625,
   5.796875,
   5.7975,
   5.798125,
   5.79875,
   5.799375,
   5.799687,
   5.8,
   5.800313,
   5.800625,
   5.800937,
   5.80125,
   5.801562,
   5.801875,
   5.802188,
   5.8025,
   5.802812,
   5.803125,
   5.803281,
   5.803437,
   5.803594,
   5.80375,
   5.803906,
   5.804063,
   5.804219,
   5.804375,
   5.804531,
   5.804688,
   5.804844,
   5.805,
   5.805156,
   5.805312,
   5.805469,
   5.805625,
   5.805781,
   5.805859,
   5.805937,
   5.806016,
   5.806094,
   5.806172,
   5.80625,
   5.806328,
   5.806406,
   5.806484,
   5.806563,
   5.806641,
   5.806719,
   5.806797,
   5.806875,
   5.806953,
   5.807031,
   5.807109,
   5.807187,
   5.807266,
   5.807344,
   5.807422,
   5.8075,
   5.807578,
   5.807656,
   5.807734,
   5.807812,
   5.807891,
   5.807969,
   5.808047,
   5.808125,
   5.808203,
   5.808281,
   5.808359,
   5.808438,
   5.808516,
   5.808594,
   5.808672,
   5.80875,
   5.808828,
   5.808906,
   5.809062,
   5.809219,
   5.809297,
   5.809375,
   5.809453,
   5.809531,
   5.809609,
   5.809648,
   5.809687,
   5.809727,
   5.809766,
   5.809805,
   5.809844,
   5.809883,
   5.809922,
   5.809961,
   5.81,
   5.810039,
   5.810078,
   5.810117,
   5.810156,
   5.810195,
   5.810234,
   5.810273,
   5.810313,
   5.810352,
   5.810391,
   5.81043,
   5.810469,
   5.810508,
   5.810547,
   5.810586,
   5.810625,
   5.810664,
   5.810703,
   5.810742,
   5.810781,
   5.81082,
   5.810859,
   5.810898,
   5.810937,
   5.810977,
   5.811016,
   5.811055,
   5.811094,
   5.811133,
   5.811172,
   5.811211,
   5.81125,
   5.811289,
   5.811328,
   5.811367,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811875,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.813828,
   5.813906,
   5.813984,
   5.814063,
   5.814141,
   5.814219,
   5.814297,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814844,
   5.814922,
   5.815,
   5.815078,
   5.815156,
   5.815234,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.816094,
   5.81625,
   5.816406,
   5.816562,
   5.816719,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817656,
   5.817813,
   5.817969,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.8225,
   5.823125,
   5.82375,
   5.824375,
   5.825,
   5.825625,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.8375,
   5.84,
   5.8425,
   5.845,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy2[253] = {
   0,
   0.0391527,
   0.1286231,
   0.2225687,
   0.3521251,
   0.5498166,
   0.6917971,
   0.8790654,
   1.132865,
   1.294816,
   1.488054,
   1.720981,
   2.004959,
   2.355642,
   2.79505,
   3.057428,
   3.354896,
   3.69383,
   4.082092,
   4.529461,
   5.048207,
   5.653878,
   5.995323,
   6.366382,
   6.770471,
   7.211501,
   7.693962,
   8.223024,
   8.804667,
   9.445822,
   10.15456,
   10.9403,
   11.81411,
   12.78899,
   13.31904,
   13.88033,
   14.47524,
   15.10636,
   15.77651,
   16.48879,
   17.24657,
   18.05355,
   18.91379,
   19.83172,
   20.81222,
   21.86063,
   22.98281,
   24.18519,
   25.47483,
   26.85947,
   28.34758,
   29.1333,
   29.94844,
   30.79429,
   31.6722,
   32.58357,
   33.52988,
   34.51266,
   35.5335,
   36.59405,
   37.69602,
   38.8412,
   40.03141,
   41.26855,
   42.55456,
   43.89144,
   45.28123,
   46.726,
   48.22786,
   49.78892,
   51.41131,
   53.09712,
   54.84845,
   56.66728,
   58.55557,
   60.5151,
   62.54754,
   64.65435,
   66.83673,
   69.09558,
   71.43145,
   73.84443,
   76.33412,
   78.89949,
   81.53884,
   84.24968,
   87.02862,
   89.87125,
   92.77206,
   95.72432,
   98.71994,
   104.8018,
   110.9232,
   113.9622,
   116.9641,
   119.9101,
   122.78,
   125.5525,
   126.8953,
   128.2054,
   129.48,
   130.7161,
   131.9109,
   133.0615,
   134.1652,
   135.2193,
   136.2209,
   137.1675,
   138.0565,
   138.8857,
   139.6526,
   140.3551,
   140.9913,
   141.5593,
   142.0576,
   142.4847,
   142.8393,
   143.1205,
   143.3275,
   143.4597,
   143.5169,
   143.4988,
   143.4058,
   143.2381,
   142.9964,
   142.6815,
   142.2946,
   141.8368,
   141.3096,
   140.7147,
   140.054,
   139.3295,
   138.5432,
   137.6976,
   136.795,
   135.8379,
   134.829,
   133.7709,
   132.6664,
   131.5182,
   130.3291,
   129.1019,
   127.8395,
   126.5447,
   123.8687,
   121.0957,
   118.2464,
   115.3404,
   109.4303,
   103.494,
   100.5494,
   97.6352,
   94.76074,
   91.93383,
   89.16104,
   86.4478,
   83.79842,
   81.2163,
   78.70395,
   76.26312,
   73.89492,
   71.59985,
   69.37795,
   67.22881,
   65.15169,
   63.14552,
   61.20902,
   59.34071,
   57.53893,
   55.80192,
   54.12785,
   52.51478,
   50.96078,
   49.46387,
   48.02208,
   46.63345,
   45.29603,
   44.0079,
   42.76719,
   41.57208,
   40.42077,
   39.31152,
   38.24267,
   37.21257,
   36.21967,
   35.26244,
   34.33944,
   33.44926,
   32.59054,
   31.76201,
   30.96242,
   30.19058,
   28.72565,
   27.35869,
   26.08189,
   24.88811,
   23.77081,
   22.72403,
   21.74234,
   20.82075,
   19.95471,
   19.14009,
   18.37308,
   17.6502,
   16.96828,
   16.3244,
   15.71588,
   15.14027,
   14.59533,
   14.07896,
   13.12452,
   12.26342,
   11.48413,
   10.77683,
   10.13306,
   9.545549,
   9.008027,
   8.515047,
   8.061873,
   7.644374,
   7.258933,
   6.902371,
   6.265029,
   5.713633,
   5.233437,
   4.812705,
   4.442008,
   4.113707,
   3.82156,
   3.326054,
   2.923933,
   2.592999,
   2.317276,
   2.085035,
   1.887507,
   1.718034,
   1.443849,
   1.233312,
   1.067913,
   0.9354391,
   0.7384626,
   0.600904,
   0.5007054,
   0.4252328,
   0.3668129,
   0.3205584,
   0.2832316,
   0.2526155,
   0.2271486,
   0.2057041,
   0.1874514,
   0.1874514,
   0};
   graph = new TGraph(253,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx2,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy2);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2","Projection of model(Sb_p1_PePe)",253,5.746,5.914);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->SetMaximum(157.8686);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]2);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx3[235] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.809375,
   5.81,
   5.810625,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.815938,
   5.81625,
   5.816562,
   5.816875,
   5.817188,
   5.8175,
   5.817813,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.823906,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.8275,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828359,
   5.828437,
   5.828516,
   5.828594,
   5.828672,
   5.82875,
   5.828828,
   5.828906,
   5.828984,
   5.829063,
   5.829141,
   5.829219,
   5.829297,
   5.829375,
   5.829453,
   5.829531,
   5.829609,
   5.829688,
   5.829766,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830547,
   5.830625,
   5.830703,
   5.830781,
   5.830859,
   5.830937,
   5.831016,
   5.831094,
   5.831172,
   5.83125,
   5.831328,
   5.831406,
   5.831484,
   5.831563,
   5.831641,
   5.831719,
   5.831797,
   5.831875,
   5.831953,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.833125,
   5.833281,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.837344,
   5.8375,
   5.837656,
   5.837813,
   5.837969,
   5.838125,
   5.838281,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy3[235] = {
   0,
   0.02561119,
   0.07917685,
   0.1273341,
   0.1841184,
   0.2566805,
   0.3541689,
   0.4164409,
   0.4909921,
   0.5812946,
   0.6920747,
   0.8298977,
   1.004091,
   1.108848,
   1.228245,
   1.365057,
   1.522733,
   1.705599,
   1.919128,
   2.170325,
   2.312782,
   2.468252,
   2.638312,
   2.824778,
   3.029748,
   3.255653,
   3.505325,
   3.782071,
   4.089769,
   4.432987,
   4.817126,
   5.026498,
   5.248595,
   5.484412,
   5.735037,
   6.001662,
   6.285596,
   6.58827,
   6.91126,
   7.256295,
   7.625276,
   8.020296,
   8.443659,
   8.897902,
   9.385818,
   9.910485,
   10.47529,
   11.08396,
   11.40601,
   11.74059,
   12.08828,
   12.44967,
   12.8254,
   13.21612,
   13.62252,
   14.0453,
   14.48522,
   14.94305,
   15.41958,
   15.91565,
   16.43211,
   16.96984,
   17.52976,
   18.1128,
   18.71989,
   19.35201,
   20.01011,
   20.69518,
   21.40816,
   22.15001,
   22.92165,
   23.72395,
   24.55773,
   25.42373,
   26.32259,
   27.25482,
   28.2208,
   29.22071,
   30.2545,
   31.32188,
   32.42224,
   33.55464,
   34.71773,
   35.90971,
   37.12827,
   38.37055,
   39.63307,
   40.91169,
   43.49717,
   46.0794,
   47.35115,
   48.59887,
   49.81344,
   50.40528,
   50.98519,
   51.55188,
   52.10407,
   52.64048,
   53.15981,
   53.66077,
   54.14208,
   54.60249,
   55.04075,
   55.45567,
   55.84608,
   56.21088,
   56.54901,
   56.85948,
   57.14138,
   57.39385,
   57.61614,
   57.8076,
   57.96764,
   58.0958,
   58.19171,
   58.25511,
   58.28584,
   58.28388,
   58.24928,
   58.18222,
   58.08299,
   57.95198,
   57.78968,
   57.59667,
   57.37364,
   57.12136,
   56.84067,
   56.53251,
   56.19785,
   55.83776,
   55.45333,
   55.04572,
   54.6161,
   54.1657,
   53.69576,
   53.20751,
   52.70223,
   52.18118,
   51.64562,
   51.09678,
   50.53591,
   49.38288,
   48.19586,
   46.98367,
   42.03728,
   40.80858,
   39.59348,
   38.39598,
   37.2195,
   36.06684,
   34.94029,
   33.84166,
   32.77234,
   31.73332,
   30.72527,
   29.74858,
   28.80337,
   27.88956,
   27.0069,
   26.15498,
   25.33328,
   24.54116,
   23.77792,
   23.04281,
   22.335,
   21.65366,
   20.99792,
   20.36693,
   19.75979,
   19.17564,
   18.61362,
   18.07288,
   17.55258,
   17.05191,
   16.57009,
   16.10634,
   15.65992,
   15.23011,
   14.81621,
   14.41758,
   14.03355,
   13.66352,
   13.30689,
   12.9631,
   12.63161,
   12.00346,
   11.41856,
   10.87335,
   10.36461,
   9.889377,
   9.444968,
   9.028934,
   8.639045,
   8.27327,
   7.929755,
   7.606812,
   7.302899,
   7.016608,
   6.746653,
   6.491856,
   6.251139,
   6.023515,
   5.808078,
   5.410503,
   5.052528,
   4.729165,
   4.436165,
   4.169896,
   3.927243,
   3.705523,
   3.502417,
   3.315915,
   3.144265,
   2.985937,
   2.839594,
   2.578293,
   2.352509,
   2.156078,
   1.984112,
   1.832694,
   1.69866,
   1.579428,
   1.472881,
   1.291119,
   1.142537,
   1.019441,
   0.9162506,
   0.8288374,
   0.6896482,
   0.5846785,
   0.5033965,
   0.4390539,
   0.3871609,
   0.3871609,
   0};
   graph = new TGraph(235,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx3,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy3);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3","Projection of model(Sb_p1_PePe)",235,5.746,5.914);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->SetMaximum(64.11443);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]3);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_fx4[349] = {
   5.755,
   5.755,
   5.76,
   5.760312,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.7625,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.76625,
   5.7675,
   5.76875,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.7775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.795625,
   5.79625,
   5.796875,
   5.7975,
   5.798125,
   5.79875,
   5.799375,
   5.8,
   5.800313,
   5.800625,
   5.800937,
   5.80125,
   5.801562,
   5.801875,
   5.802188,
   5.8025,
   5.802812,
   5.803125,
   5.803281,
   5.803437,
   5.803594,
   5.80375,
   5.803906,
   5.804063,
   5.804219,
   5.804375,
   5.804531,
   5.804688,
   5.804844,
   5.805,
   5.805156,
   5.805312,
   5.805469,
   5.805625,
   5.805781,
   5.805937,
   5.806016,
   5.806094,
   5.806172,
   5.80625,
   5.806328,
   5.806406,
   5.806484,
   5.806563,
   5.806641,
   5.806719,
   5.806797,
   5.806875,
   5.806953,
   5.807031,
   5.807109,
   5.807187,
   5.807266,
   5.807344,
   5.807422,
   5.8075,
   5.807578,
   5.807656,
   5.807734,
   5.807812,
   5.807891,
   5.807969,
   5.808047,
   5.808125,
   5.808203,
   5.808281,
   5.808359,
   5.808438,
   5.808516,
   5.808594,
   5.808672,
   5.80875,
   5.808828,
   5.808906,
   5.809062,
   5.809219,
   5.809297,
   5.809375,
   5.809453,
   5.809531,
   5.809609,
   5.809648,
   5.809687,
   5.809727,
   5.809766,
   5.809805,
   5.809844,
   5.809883,
   5.809922,
   5.809961,
   5.81,
   5.810039,
   5.810078,
   5.810117,
   5.810156,
   5.810195,
   5.810234,
   5.810273,
   5.810313,
   5.810352,
   5.810391,
   5.81043,
   5.810469,
   5.810508,
   5.810547,
   5.810586,
   5.810625,
   5.810664,
   5.810703,
   5.810742,
   5.810781,
   5.81082,
   5.810859,
   5.810898,
   5.810937,
   5.810977,
   5.811016,
   5.811055,
   5.811094,
   5.811133,
   5.811172,
   5.811211,
   5.81125,
   5.811289,
   5.811328,
   5.811367,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811875,
   5.812031,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.813828,
   5.813906,
   5.813984,
   5.814063,
   5.814141,
   5.814219,
   5.814297,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814844,
   5.814922,
   5.815,
   5.815156,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.816094,
   5.81625,
   5.816406,
   5.816562,
   5.816719,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817656,
   5.817813,
   5.817969,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.827813,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830625,
   5.830781,
   5.830937,
   5.831094,
   5.83125,
   5.831406,
   5.831563,
   5.831719,
   5.831875,
   5.832031,
   5.832187,
   5.8325,
   5.833125,
   5.833438,
   5.83375,
   5.834062,
   5.834375,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835625,
   5.835938,
   5.83625,
   5.836562,
   5.836875,
   5.837188,
   5.8375,
   5.837813,
   5.838125,
   5.838437,
   5.83875,
   5.839063,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.84125,
   5.841875,
   5.8425,
   5.843125,
   5.84375,
   5.844375,
   5.845,
   5.845625,
   5.84625,
   5.8475,
   5.84875,
   5.85,
   5.85125,
   5.8525,
   5.85375,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_fy4[349] = {
   0,
   4.176621,
   4.176621,
   4.89041,
   5.507826,
   6.058431,
   6.559101,
   7.020551,
   7.450096,
   8.233184,
   8.936938,
   9.579011,
   10.17124,
   10.72202,
   11.72276,
   12.61613,
   13.42462,
   14.16379,
   14.84505,
   15.47713,
   16.06697,
   16.62031,
   17.63624,
   18.55767,
   19.41323,
   20.23185,
   21.04755,
   21.90638,
   22.37258,
   22.87919,
   23.44321,
   24.08804,
   24.45061,
   24.84686,
   25.28336,
   25.7682,
   26.31136,
   26.92538,
   27.62604,
   28.43354,
   28.88522,
   29.37395,
   29.90426,
   30.48137,
   31.11131,
   31.80103,
   32.55868,
   33.39372,
   34.31725,
   35.34236,
   35.89772,
   36.48447,
   37.10499,
   37.76188,
   38.45797,
   39.19636,
   39.98044,
   40.81392,
   41.70086,
   42.6457,
   43.65334,
   44.72911,
   45.87889,
   47.10913,
   48.42689,
   49.83991,
   51.3567,
   52.98653,
   53.84698,
   54.73956,
   55.6657,
   56.62685,
   57.62455,
   58.66039,
   59.73603,
   60.85318,
   62.01363,
   63.2192,
   64.47179,
   65.77335,
   67.12587,
   68.5314,
   69.99201,
   71.50981,
   73.08692,
   74.72545,
   76.42753,
   78.19522,
   80.03053,
   81.93541,
   83.91165,
   85.96092,
   88.08467,
   90.28411,
   92.56016,
   94.91334,
   97.34376,
   99.85102,
   102.4341,
   105.0913,
   107.8201,
   110.6172,
   113.4781,
   116.3973,
   119.3681,
   122.3824,
   128.5021,
   134.662,
   137.7205,
   140.7421,
   143.708,
   146.5979,
   149.3906,
   150.7435,
   152.0638,
   153.3486,
   154.595,
   155.8001,
   156.9612,
   158.0753,
   159.1398,
   160.152,
   161.1091,
   162.0088,
   162.8486,
   163.6263,
   164.3396,
   164.9866,
   165.5655,
   166.0747,
   166.5127,
   166.8784,
   167.1707,
   167.3888,
   167.5322,
   167.6006,
   167.5939,
   167.5122,
   167.3559,
   167.1257,
   166.8223,
   166.4469,
   166.0007,
   165.4853,
   164.9022,
   164.2533,
   163.5406,
   162.7663,
   161.9326,
   161.0421,
   160.0971,
   159.1004,
   158.0545,
   156.9623,
   155.8264,
   154.6497,
   153.4351,
   152.1852,
   150.903,
   148.2525,
   145.5052,
   142.6819,
   139.8022,
   133.9455,
   128.0637,
   122.2607,
   119.4146,
   116.6164,
   113.8727,
   111.1888,
   108.5691,
   106.017,
   103.5351,
   101.125,
   98.7879,
   96.52433,
   94.33429,
   92.21741,
   90.17292,
   88.1998,
   86.29675,
   84.46229,
   82.6948,
   80.9925,
   79.35357,
   77.7761,
   76.25814,
   74.79774,
   73.39293,
   72.04175,
   70.74227,
   69.49258,
   68.29081,
   67.13515,
   66.02382,
   64.95509,
   63.9273,
   62.93882,
   61.98809,
   61.07362,
   60.19396,
   59.34771,
   57.75018,
   56.27099,
   54.90093,
   53.63158,
   52.45522,
   51.36482,
   50.35397,
   49.41684,
   48.5481,
   47.74291,
   46.99687,
   46.30598,
   45.66658,
   45.07536,
   44.52931,
   44.02569,
   43.56201,
   43.13601,
   42.74563,
   42.38902,
   41.7705,
   41.26884,
   40.87461,
   40.58028,
   40.37994,
   40.26912,
   40.24462,
   40.30439,
   40.44742,
   40.67367,
   40.98404,
   41.38025,
   41.86488,
   42.44128,
   43.11358,
   43.88656,
   44.76567,
   45.75687,
   46.86646,
   47.46769,
   48.10094,
   48.76701,
   49.46663,
   50.20051,
   50.96926,
   51.77343,
   52.61342,
   53.4895,
   54.40175,
   55.35006,
   56.33403,
   57.35298,
   58.40589,
   60.60743,
   62.92157,
   65.32233,
   67.77329,
   70.22644,
   72.62188,
   73.77622,
   74.88888,
   75.94976,
   76.94855,
   77.8749,
   78.71863,
   79.46997,
   80.11982,
   80.66,
   81.08343,
   81.38443,
   81.48763,
   81.55879,
   81.59763,
   81.604,
   81.57785,
   81.51925,
   81.42838,
   81.30551,
   80.96544,
   80.50332,
   79.92494,
   79.23733,
   78.44864,
   77.56783,
   76.60447,
   75.56851,
   74.46998,
   73.3189,
   72.12498,
   69.64548,
   64.54392,
   62.02502,
   59.57748,
   57.22615,
   54.98742,
   52.87086,
   51.85987,
   50.88065,
   49.93312,
   49.01701,
   47.27728,
   45.65681,
   44.14971,
   42.74936,
   41.44877,
   40.24094,
   39.11898,
   38.07627,
   37.10652,
   36.20387,
   35.36284,
   34.57836,
   33.84578,
   33.16081,
   32.51954,
   31.9184,
   31.35413,
   30.32453,
   29.40998,
   28.59322,
   27.85992,
   27.19812,
   26.59781,
   26.05061,
   25.54945,
   25.08836,
   24.26686,
   23.5538,
   22.92537,
   22.36376,
   21.85547,
   21.39013,
   20.95967,
   20.17933,
   19.47766,
   18.83072,
   18.22246,
   17.08111,
   15.99886,
   14.94749,
   13.9121,
   12.88497,
   11.86253,
   10.84367,
   10.84367,
   10.84367,
   0};
   graph = new TGraph(349,Sb_p1_Pe_Norm[m12cc]_fx4,Sb_p1_Pe_Norm[m12cc]_fy4);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB4 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB4","Projection of model(Sb_p1_PePe)",349,5.74,5.92);
   Graph_Sb_p1_Pe_NormoBm12cccB4->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB4->SetMaximum(184.3607);
   Graph_Sb_p1_Pe_NormoBm12cccB4->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB4->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB4->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB4->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]4);
   
   graph->Draw("l");
   
   Double_t h_ds_1030_fx3001[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1030_fy3001[28] = {
   8.528634,
   13.26208,
   17.62868,
   10.45393,
   12.20779,
   36.88148,
   17.62783,
   25.4667,
   34.39486,
   102.1877,
   95.61628,
   65.64386,
   29.4295,
   68.61373,
   69.60699,
   46.60675,
   38.67245,
   24.31751,
   9.079713,
   36.81461,
   14.06029,
   10.81952,
   17.57415,
   -10.15543,
   10.50251,
   8.279404,
   25.57199,
   21.10977};
   Double_t h_ds_1030_felx3001[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1030_fely3001[28] = {
   5.909831,
   7.369128,
   8.106289,
   8.178104,
   8.227528,
   10.87115,
   9.391014,
   10.42466,
   11.60789,
   16.64332,
   17.38952,
   14.32405,
   13.90853,
   16.8283,
   17.76349,
   14.69596,
   13.13765,
   11.94178,
   11.22609,
   12.64588,
   11.82896,
   11.6287,
   11.90783,
   10.54929,
   11.76195,
   11.47667,
   12.98251,
   12.49395};
   Double_t h_ds_1030_fehx3001[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1030_fehy3001[28] = {
   5.909831,
   7.369128,
   8.106289,
   8.178104,
   8.227528,
   10.87115,
   9.391014,
   10.42466,
   11.60789,
   16.64332,
   17.38952,
   14.32405,
   13.90853,
   16.8283,
   17.76349,
   14.69596,
   13.13765,
   11.94178,
   11.22609,
   12.64588,
   11.82896,
   11.6287,
   11.90783,
   10.54929,
   11.76195,
   11.47667,
   12.98251,
   12.49395};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(28,h_ds_1030_fx3001,h_ds_1030_fy3001,h_ds_1030_felx3001,h_ds_1030_fehx3001,h_ds_1030_fely3001,h_ds_1030_fehy3001);
   grae->SetName("h_ds_1030");
   grae->SetTitle("Histogram of ds_1030_plot__m12cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_10303001 = new TH1F("Graph_h_ds_10303001","Histogram of ds_1030_plot__m12cc",100,5.746,5.914);
   Graph_h_ds_10303001->SetMinimum(-34.65828);
   Graph_h_ds_10303001->SetMaximum(132.7846);
   Graph_h_ds_10303001->SetDirectory(0);
   Graph_h_ds_10303001->SetStats(0);
   Graph_h_ds_10303001->SetMarkerStyle(20);
   Graph_h_ds_10303001->SetMarkerSize(1.2);
   Graph_h_ds_10303001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10303001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10303001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10303001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10303001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10303001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10303001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10303001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10303001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10303001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10303001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10303001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10303001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10303001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10303001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10303001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10303001);
   
   grae->Draw("zp");
   
   TH1D *frame_1bb001c0__2 = new TH1D("frame_1bb001c0__2","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1bb001c0__2->SetBinContent(1,175.9806);
   frame_1bb001c0__2->SetMinimum(-19.99);
   frame_1bb001c0__2->SetMaximum(200);
   frame_1bb001c0__2->SetEntries(3);
   frame_1bb001c0__2->SetDirectory(0);
   frame_1bb001c0__2->SetStats(0);
   frame_1bb001c0__2->SetMarkerStyle(20);
   frame_1bb001c0__2->SetMarkerSize(1.2);
   frame_1bb001c0__2->GetXaxis()->SetNdivisions(504);
   frame_1bb001c0__2->GetXaxis()->SetLabelFont(133);
   frame_1bb001c0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_1bb001c0__2->GetXaxis()->SetLabelSize(24);
   frame_1bb001c0__2->GetXaxis()->SetTitleSize(-1);
   frame_1bb001c0__2->GetXaxis()->SetTitleOffset(1);
   frame_1bb001c0__2->GetXaxis()->SetTitleFont(132);
   frame_1bb001c0__2->GetYaxis()->SetNdivisions(504);
   frame_1bb001c0__2->GetYaxis()->SetLabelFont(133);
   frame_1bb001c0__2->GetYaxis()->SetLabelSize(24);
   frame_1bb001c0__2->GetYaxis()->SetTitleSize(0.05);
   frame_1bb001c0__2->GetYaxis()->SetTitleFont(132);
   frame_1bb001c0__2->GetZaxis()->SetLabelFont(132);
   frame_1bb001c0__2->GetZaxis()->SetLabelSize(0.05);
   frame_1bb001c0__2->GetZaxis()->SetTitleSize(0.05);
   frame_1bb001c0__2->GetZaxis()->SetTitleOffset(1);
   frame_1bb001c0__2->GetZaxis()->SetTitleFont(132);
   frame_1bb001c0__2->Draw("AXISSAME");
   pad_glFig3_0_1->Modified();
   glFig3->cd();
  
// ------------>Primitives in pad: pad_glFig3_1_1
   TPad *pad_glFig3_1_1 = new TPad("pad_glFig3_1_1", "",0.525,0.525,1,1);
   pad_glFig3_1_1->Draw();
   pad_glFig3_1_1->cd();
   pad_glFig3_1_1->Range(5.76014,-19.99,5.916298,225.8812);
   pad_glFig3_1_1->SetFillColor(0);
   pad_glFig3_1_1->SetBorderMode(0);
   pad_glFig3_1_1->SetBorderSize(0);
   pad_glFig3_1_1->SetTickx(1);
   pad_glFig3_1_1->SetTicky(1);
   pad_glFig3_1_1->SetLeftMargin(0);
   pad_glFig3_1_1->SetBottomMargin(0);
   pad_glFig3_1_1->SetFrameBorderMode(0);
   pad_glFig3_1_1->SetFrameBorderMode(0);
   
   TH1D *frame_1d620b20__3 = new TH1D("frame_1d620b20__3","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1d620b20__3->SetBinContent(1,158.5785);
   frame_1d620b20__3->SetMinimum(-19.99);
   frame_1d620b20__3->SetMaximum(200);
   frame_1d620b20__3->SetEntries(2);
   frame_1d620b20__3->SetDirectory(0);
   frame_1d620b20__3->SetStats(0);
   frame_1d620b20__3->SetMarkerStyle(20);
   frame_1d620b20__3->SetMarkerSize(1.2);
   frame_1d620b20__3->GetXaxis()->SetNdivisions(504);
   frame_1d620b20__3->GetXaxis()->SetLabelFont(133);
   frame_1d620b20__3->GetXaxis()->SetLabelOffset(0.015);
   frame_1d620b20__3->GetXaxis()->SetLabelSize(24);
   frame_1d620b20__3->GetXaxis()->SetTitleSize(-1);
   frame_1d620b20__3->GetXaxis()->SetTitleOffset(1);
   frame_1d620b20__3->GetXaxis()->SetTitleFont(132);
   frame_1d620b20__3->GetYaxis()->SetNdivisions(504);
   frame_1d620b20__3->GetYaxis()->SetLabelFont(133);
   frame_1d620b20__3->GetYaxis()->SetLabelSize(24);
   frame_1d620b20__3->GetYaxis()->SetTitleSize(0.05);
   frame_1d620b20__3->GetYaxis()->SetTitleFont(132);
   frame_1d620b20__3->GetZaxis()->SetLabelFont(132);
   frame_1d620b20__3->GetZaxis()->SetLabelSize(0.05);
   frame_1d620b20__3->GetZaxis()->SetTitleSize(0.05);
   frame_1d620b20__3->GetZaxis()->SetTitleOffset(1);
   frame_1d620b20__3->GetZaxis()->SetTitleFont(132);
   frame_1d620b20__3->Draw("FUNC");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx5[153] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760547,
   5.760625,
   5.760703,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762656,
   5.762812,
   5.762969,
   5.763125,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.768437,
   5.76875,
   5.769063,
   5.769375,
   5.769687,
   5.77,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.785625,
   5.78625,
   5.786875,
   5.7875,
   5.788125,
   5.78875,
   5.789375,
   5.79,
   5.790625,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.84125,
   5.8425,
   5.84375,
   5.845,
   5.84625,
   5.8475,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.8975,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy5[153] = {
   0,
   3.732377,
   3.732377,
   3.902118,
   4.064453,
   4.220238,
   4.370173,
   4.514841,
   4.654734,
   4.790271,
   4.921811,
   5.049667,
   5.174113,
   5.413708,
   5.642218,
   5.86094,
   6.070936,
   6.273082,
   6.468116,
   6.656666,
   6.839268,
   7.01639,
   7.188436,
   7.355766,
   7.518695,
   7.677505,
   7.832448,
   7.98375,
   8.27623,
   8.556367,
   8.825347,
   9.084169,
   9.333687,
   9.574638,
   9.807661,
   10.03332,
   10.2521,
   10.46445,
   10.67076,
   10.87137,
   11.06662,
   11.25678,
   11.44211,
   11.62285,
   11.79922,
   11.97143,
   12.13964,
   12.30404,
   12.46478,
   12.62201,
   12.92647,
   13.21839,
   13.49863,
   13.76797,
   14.02706,
   14.27651,
   14.51687,
   14.74862,
   14.97219,
   15.188,
   15.3964,
   15.59775,
   15.79233,
   15.98044,
   16.16235,
   16.33829,
   16.5085,
   16.67318,
   16.83254,
   16.98676,
   17.136,
   17.28045,
   17.42024,
   17.55552,
   17.68644,
   17.81311,
   17.93566,
   18.05421,
   18.16886,
   18.27973,
   18.3869,
   18.49048,
   18.59056,
   18.68722,
   18.87061,
   19.04127,
   19.19978,
   19.34666,
   19.48238,
   19.60742,
   19.72217,
   19.82704,
   19.92239,
   20.00856,
   20.08587,
   20.15464,
   20.21513,
   20.26763,
   20.3124,
   20.34966,
   20.37966,
   20.40261,
   20.41873,
   20.4282,
   20.43124,
   20.428,
   20.41868,
   20.40343,
   20.38243,
   20.35582,
   20.32375,
   20.28637,
   20.24381,
   20.19621,
   20.1437,
   20.0864,
   20.02443,
   19.95791,
   19.88696,
   19.81168,
   19.73218,
   19.64856,
   19.56093,
   19.46939,
   19.37402,
   19.27492,
   19.17219,
   19.0659,
   18.95616,
   18.72663,
   18.48424,
   18.22962,
   17.96338,
   17.6861,
   17.39833,
   17.10062,
   16.79349,
   16.47745,
   16.15299,
   15.8206,
   15.48073,
   15.13386,
   14.78043,
   14.42088,
   14.05565,
   13.68516,
   13.30983,
   12.93007,
   12.54631,
   12.15895,
   12.15895,
   12.15895,
   0};
   graph = new TGraph(153,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx5,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy5);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5","Projection of model(Sb_n1_NeNe)",153,5.74,5.92);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->SetMaximum(22.47436);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]5);
   
   graph->Draw("l");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx6[257] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.799375,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.803125,
   5.80375,
   5.804063,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805937,
   5.80625,
   5.806563,
   5.806875,
   5.807187,
   5.8075,
   5.807812,
   5.807969,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809219,
   5.809375,
   5.809531,
   5.809687,
   5.809844,
   5.81,
   5.810156,
   5.810313,
   5.810469,
   5.810625,
   5.810781,
   5.810859,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811797,
   5.811875,
   5.811953,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814727,
   5.814766,
   5.814805,
   5.814844,
   5.814883,
   5.814922,
   5.814961,
   5.815,
   5.815039,
   5.815078,
   5.815117,
   5.815156,
   5.815195,
   5.815234,
   5.815273,
   5.815313,
   5.815352,
   5.815391,
   5.81543,
   5.815469,
   5.815508,
   5.815547,
   5.815586,
   5.815625,
   5.815664,
   5.815703,
   5.815742,
   5.815781,
   5.81582,
   5.815859,
   5.815898,
   5.815938,
   5.815977,
   5.816016,
   5.816055,
   5.816094,
   5.816133,
   5.816172,
   5.816211,
   5.81625,
   5.816289,
   5.816328,
   5.816367,
   5.816406,
   5.816445,
   5.816484,
   5.816523,
   5.816562,
   5.816641,
   5.816719,
   5.816797,
   5.816875,
   5.816953,
   5.817031,
   5.817188,
   5.817344,
   5.817422,
   5.8175,
   5.817578,
   5.817656,
   5.817734,
   5.817813,
   5.817891,
   5.817969,
   5.818047,
   5.818125,
   5.818203,
   5.818281,
   5.818359,
   5.818437,
   5.818516,
   5.818594,
   5.818672,
   5.81875,
   5.818828,
   5.818906,
   5.818984,
   5.819063,
   5.819141,
   5.819219,
   5.819297,
   5.819375,
   5.819453,
   5.819531,
   5.819609,
   5.819688,
   5.819766,
   5.819844,
   5.819922,
   5.82,
   5.820078,
   5.820156,
   5.820234,
   5.820312,
   5.820391,
   5.820469,
   5.820625,
   5.820781,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.828125,
   5.82875,
   5.829375,
   5.83,
   5.830625,
   5.83125,
   5.831875,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.8425,
   5.845,
   5.8475,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy6[257] = {
   0,
   0.0332366,
   0.1070306,
   0.1807091,
   0.27717,
   0.4156711,
   0.5100571,
   0.6292846,
   0.7829142,
   0.9853746,
   1.259261,
   1.433704,
   1.641519,
   1.891562,
   2.195768,
   2.570523,
   2.79119,
   3.038771,
   3.317709,
   3.633383,
   3.992354,
   4.402678,
   4.874337,
   5.419791,
   5.724948,
   6.054748,
   6.411833,
   6.799196,
   7.220237,
   7.678834,
   8.179419,
   8.727075,
   9.327643,
   9.987864,
   10.71554,
   11.51971,
   12.41092,
   12.89293,
   13.40147,
   13.93841,
   14.50578,
   15.10577,
   15.74078,
   16.41339,
   17.12641,
   17.88291,
   18.68621,
   19.53992,
   20.44799,
   21.41469,
   22.44468,
   23.54302,
   24.71521,
   25.96721,
   27.3055,
   28.73709,
   29.49021,
   30.26953,
   31.07609,
   31.91097,
   32.77527,
   33.67014,
   34.59676,
   35.55635,
   36.55017,
   37.57951,
   38.64567,
   39.75,
   40.89386,
   42.07866,
   43.30577,
   44.57662,
   45.8926,
   47.2551,
   48.66551,
   50.12515,
   51.63532,
   53.19724,
   54.81203,
   56.48072,
   58.20421,
   59.98323,
   61.8183,
   63.70972,
   65.65755,
   67.66148,
   69.7209,
   71.83475,
   74.00153,
   76.21922,
   78.48521,
   80.79627,
   83.14846,
   85.53709,
   105.1073,
   107.4664,
   109.7655,
   111.9905,
   114.1265,
   115.1565,
   116.1585,
   117.1308,
   118.0714,
   118.9784,
   119.8501,
   120.6845,
   121.48,
   122.2348,
   122.9473,
   123.6158,
   124.2389,
   124.8151,
   125.3431,
   125.8217,
   126.2498,
   126.6263,
   126.9503,
   127.2212,
   127.4382,
   127.601,
   127.709,
   127.7622,
   127.7604,
   127.7037,
   127.5923,
   127.4266,
   127.2071,
   126.9343,
   126.609,
   126.2322,
   125.8047,
   125.3278,
   124.8025,
   124.2304,
   123.6126,
   122.9508,
   122.2465,
   121.5013,
   120.7169,
   119.8951,
   119.0377,
   118.1464,
   117.2231,
   116.2697,
   115.288,
   114.2798,
   113.2472,
   111.1155,
   108.9074,
   106.637,
   104.3176,
   101.9619,
   99.58176,
   94.79078,
   90.02096,
   87.66374,
   85.33372,
   83.0364,
   80.7765,
   78.55798,
   76.38415,
   74.25767,
   72.18068,
   70.15477,
   68.18111,
   66.26045,
   64.3932,
   62.57946,
   60.81906,
   59.1116,
   57.45649,
   55.85297,
   54.30015,
   52.79703,
   51.3425,
   49.93541,
   48.57453,
   47.2586,
   45.98635,
   44.75646,
   43.56764,
   42.41856,
   41.30795,
   40.23451,
   39.19697,
   38.19411,
   37.2247,
   36.28755,
   35.38152,
   34.50546,
   33.6583,
   32.83897,
   32.04644,
   31.27973,
   30.53788,
   29.12508,
   27.80103,
   26.55925,
   25.39373,
   24.2989,
   23.26965,
   22.30125,
   21.38934,
   20.52992,
   19.71928,
   18.95403,
   18.23103,
   17.54738,
   16.90043,
   16.28772,
   15.70698,
   15.15612,
   14.63319,
   14.13643,
   13.21486,
   12.37961,
   11.62051,
   10.9288,
   10.29691,
   9.718274,
   9.187184,
   8.698651,
   8.248313,
   7.832342,
   7.447368,
   7.09042,
   6.758866,
   6.162864,
   5.643605,
   5.188511,
   4.787462,
   4.432238,
   4.116117,
   3.833558,
   3.579964,
   3.144928,
   2.787003,
   2.488896,
   2.2379,
   2.024513,
   1.841515,
   1.54565,
   1.318681,
   1.140539,
   0.9979909,
   0.786305,
   0.63872,
   0.5313833,
   0.4506492,
   0.3882389,
   0.3388854,
   0.2991031,
   0.2665075,
   0.2394211,
   0.2166343,
   0.2166343,
   0};
   graph = new TGraph(257,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx6,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy6);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6","Projection of model(Sb_n1_NeNe)",257,5.746,5.914);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->SetMaximum(140.5384);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]6);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx7[240] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.81625,
   5.816875,
   5.8175,
   5.818125,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.827344,
   5.8275,
   5.827656,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.83,
   5.830156,
   5.830312,
   5.830469,
   5.830625,
   5.830781,
   5.830937,
   5.83125,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.832656,
   5.832812,
   5.832891,
   5.832969,
   5.833047,
   5.833125,
   5.833203,
   5.833281,
   5.833359,
   5.833438,
   5.833516,
   5.833594,
   5.833672,
   5.83375,
   5.833828,
   5.833906,
   5.833984,
   5.834062,
   5.834141,
   5.834219,
   5.834297,
   5.834375,
   5.834453,
   5.834531,
   5.834609,
   5.834687,
   5.834766,
   5.834844,
   5.834922,
   5.835,
   5.835078,
   5.835156,
   5.835234,
   5.835313,
   5.835391,
   5.835469,
   5.835547,
   5.835625,
   5.835703,
   5.835781,
   5.835859,
   5.835938,
   5.836016,
   5.836094,
   5.836172,
   5.83625,
   5.836328,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839531,
   5.839688,
   5.839844,
   5.84,
   5.840156,
   5.840312,
   5.840469,
   5.840625,
   5.840781,
   5.840937,
   5.841094,
   5.84125,
   5.841406,
   5.841563,
   5.841719,
   5.841875,
   5.842031,
   5.842187,
   5.842344,
   5.8425,
   5.842656,
   5.842812,
   5.842969,
   5.843125,
   5.843281,
   5.843438,
   5.843594,
   5.84375,
   5.843906,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845313,
   5.845625,
   5.845937,
   5.84625,
   5.846562,
   5.846875,
   5.847188,
   5.8475,
   5.847812,
   5.848125,
   5.848438,
   5.84875,
   5.849063,
   5.849375,
   5.849687,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.853125,
   5.85375,
   5.854375,
   5.855,
   5.855625,
   5.85625,
   5.856875,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.86375,
   5.865,
   5.86625,
   5.8675,
   5.86875,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy7[240] = {
   0,
   0.02229094,
   0.0682858,
   0.1086615,
   0.1551772,
   0.2131565,
   0.2888997,
   0.3917721,
   0.4578064,
   0.5370606,
   0.6332646,
   0.7515079,
   0.8988722,
   0.9864673,
   1.085431,
   1.197753,
   1.325869,
   1.472777,
   1.642202,
   1.838812,
   1.949096,
   2.068505,
   2.198034,
   2.338814,
   2.492132,
   2.659457,
   2.842473,
   3.043111,
   3.263598,
   3.506506,
   3.774812,
   4.071982,
   4.232628,
   4.402053,
   4.580872,
   4.769746,
   4.969394,
   5.180595,
   5.404193,
   5.641106,
   5.892329,
   6.158942,
   6.442123,
   6.743146,
   7.063399,
   7.404392,
   7.767761,
   8.155285,
   8.568894,
   9.010678,
   9.482901,
   9.988004,
   10.2537,
   10.52862,
   10.81312,
   11.10757,
   11.41236,
   11.72787,
   12.05453,
   12.39274,
   12.74293,
   13.10555,
   13.48104,
   13.86986,
   14.27246,
   14.68932,
   15.12089,
   15.56766,
   16.03007,
   16.5086,
   17.00368,
   17.51574,
   18.0452,
   18.59243,
   19.15778,
   19.74155,
   20.34399,
   20.96529,
   21.60556,
   22.26483,
   22.94304,
   23.63999,
   24.35538,
   25.08874,
   25.83944,
   26.60668,
   27.38945,
   28.18651,
   28.99639,
   29.81736,
   31.48425,
   34.84278,
   35.66834,
   36.48046,
   37.27477,
   38.04668,
   38.7914,
   39.50404,
   39.84678,
   40.17963,
   40.50198,
   40.81323,
   41.11275,
   41.39996,
   41.67429,
   41.93517,
   42.18204,
   42.41441,
   42.63175,
   42.83362,
   43.01956,
   43.18916,
   43.34207,
   43.47792,
   43.59644,
   43.69736,
   43.78047,
   43.84558,
   43.89258,
   43.92138,
   43.93194,
   43.92426,
   43.89841,
   43.85446,
   43.79257,
   43.71292,
   43.61573,
   43.50127,
   43.36986,
   43.22182,
   43.05754,
   42.87743,
   42.68193,
   42.47151,
   42.24667,
   42.00792,
   41.7558,
   41.49087,
   41.21371,
   40.92488,
   40.62498,
   40.31461,
   39.99438,
   39.66489,
   38.98054,
   38.26637,
   37.52705,
   36.76713,
   35.99093,
   34.40585,
   31.20201,
   29.62817,
   28.85585,
   28.09541,
   27.34821,
   26.61534,
   25.89773,
   25.19609,
   24.51101,
   23.84289,
   23.19202,
   22.55859,
   21.94264,
   21.34418,
   20.76309,
   20.19922,
   19.65236,
   19.12223,
   18.60854,
   18.11095,
   17.62909,
   17.1626,
   16.71107,
   16.2741,
   15.85127,
   15.44218,
   15.04639,
   14.6635,
   14.2931,
   13.93476,
   13.5881,
   13.25271,
   12.92821,
   12.61422,
   12.31037,
   12.01631,
   11.73168,
   11.45616,
   10.9311,
   10.43864,
   9.976467,
   9.542409,
   9.134461,
   8.750764,
   8.389598,
   8.049372,
   7.728618,
   7.42598,
   7.140207,
   6.870143,
   6.614723,
   6.372962,
   6.143952,
   5.926852,
   5.720887,
   5.52534,
   5.339546,
   4.994806,
   4.682273,
   4.398166,
   4.139222,
   3.90262,
   3.685909,
   3.48696,
   3.30391,
   3.135133,
   2.979197,
   2.834847,
   2.70097,
   2.46082,
   2.252134,
   2.069659,
   1.909186,
   1.767312,
   1.641261,
   1.528756,
   1.427914,
   1.337165,
   1.255198,
   1.113345,
   0.9953535,
   0.8961031,
   0.8117783,
   0.7394903,
   0.6770194,
   0.5749808,
   0.4957178,
   0.432814,
   0.432814,
   0};
   graph = new TGraph(240,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx7,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy7);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7","Projection of model(Sb_n1_NeNe)",240,5.746,5.914);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->SetMaximum(48.32513);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]7);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_fx8[331] = {
   5.755,
   5.755,
   5.76,
   5.760312,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.7625,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.76625,
   5.7675,
   5.76875,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.7775,
   5.78,
   5.7825,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.803125,
   5.80375,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805937,
   5.80625,
   5.806563,
   5.806875,
   5.807187,
   5.8075,
   5.807812,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809219,
   5.809375,
   5.809531,
   5.809687,
   5.809844,
   5.81,
   5.810156,
   5.810313,
   5.810469,
   5.810625,
   5.810781,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811797,
   5.811875,
   5.811953,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814805,
   5.814844,
   5.814883,
   5.814922,
   5.814961,
   5.815,
   5.815039,
   5.815078,
   5.815117,
   5.815156,
   5.815195,
   5.815234,
   5.815273,
   5.815313,
   5.815352,
   5.815391,
   5.81543,
   5.815469,
   5.815508,
   5.815547,
   5.815586,
   5.815625,
   5.815664,
   5.815703,
   5.815742,
   5.815781,
   5.81582,
   5.815859,
   5.815898,
   5.815938,
   5.815977,
   5.816016,
   5.816055,
   5.816094,
   5.816133,
   5.816172,
   5.816211,
   5.81625,
   5.816289,
   5.816328,
   5.816367,
   5.816406,
   5.816445,
   5.816484,
   5.816562,
   5.816641,
   5.816719,
   5.816797,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817578,
   5.817656,
   5.817734,
   5.817813,
   5.817891,
   5.817969,
   5.818047,
   5.818125,
   5.818203,
   5.818281,
   5.818359,
   5.818437,
   5.818516,
   5.818594,
   5.818672,
   5.81875,
   5.818828,
   5.818906,
   5.818984,
   5.819063,
   5.819141,
   5.819219,
   5.819297,
   5.819375,
   5.819453,
   5.819531,
   5.819609,
   5.819688,
   5.819766,
   5.819844,
   5.819922,
   5.82,
   5.820078,
   5.820156,
   5.820312,
   5.820469,
   5.820625,
   5.820781,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.827813,
   5.828125,
   5.828437,
   5.82875,
   5.829063,
   5.829375,
   5.829688,
   5.83,
   5.830312,
   5.830625,
   5.830937,
   5.83125,
   5.831875,
   5.832187,
   5.8325,
   5.832656,
   5.832812,
   5.832969,
   5.833125,
   5.833281,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836875,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.83875,
   5.839063,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_fy8[331] = {
   0,
   3.787904,
   3.787904,
   4.436009,
   4.996896,
   5.497349,
   5.952649,
   6.3725,
   6.763525,
   7.476936,
   8.118737,
   8.704893,
   9.246102,
   9.749954,
   10.66678,
   11.48687,
   12.23042,
   12.91138,
   13.53994,
   14.12385,
   14.6692,
   15.18096,
   16.11972,
   16.96712,
   17.74513,
   18.47371,
   19.86763,
   20.58768,
   21.37836,
   21.82098,
   22.31142,
   22.86718,
   23.51245,
   23.87881,
   24.28143,
   24.72705,
   25.22394,
   25.7823,
   26.41482,
   27.13746,
   27.53871,
   27.9705,
   28.43626,
   28.93992,
   29.48595,
   30.07946,
   30.72636,
   31.43343,
   32.20851,
   33.06071,
   34.00062,
   35.0406,
   35.60254,
   36.19512,
   36.82054,
   37.48119,
   38.17967,
   38.91881,
   39.70167,
   40.53158,
   41.41218,
   42.34741,
   43.34155,
   44.39928,
   45.52566,
   46.72621,
   48.00691,
   49.37423,
   50.83519,
   52.39738,
   53.21895,
   54.06893,
   54.94844,
   55.85861,
   56.80063,
   57.77573,
   58.78516,
   59.83021,
   60.91219,
   62.03245,
   63.19236,
   64.39331,
   65.63669,
   66.92392,
   68.2564,
   69.63553,
   71.06268,
   72.5392,
   74.06636,
   75.6454,
   77.27745,
   78.96353,
   80.70454,
   82.50121,
   84.35408,
   86.26345,
   88.22935,
   90.25152,
   92.32931,
   94.46169,
   96.64716,
   98.88368,
   101.1687,
   103.4989,
   105.8704,
   108.2785,
   128.0109,
   130.3911,
   132.7116,
   134.9581,
   137.1158,
   139.1697,
   140.153,
   141.1047,
   142.0229,
   142.9057,
   143.7514,
   144.5582,
   145.3244,
   146.0482,
   146.7282,
   147.3628,
   147.9506,
   148.4903,
   148.9806,
   149.4204,
   149.8087,
   150.1446,
   150.4274,
   150.6564,
   150.8312,
   150.9514,
   151.0167,
   151.0271,
   150.9827,
   150.8837,
   150.7304,
   150.5234,
   150.2631,
   149.9505,
   149.5863,
   149.1716,
   148.7075,
   148.1951,
   147.6359,
   147.0312,
   146.3824,
   145.6913,
   144.9593,
   144.1882,
   143.3798,
   142.5358,
   141.658,
   140.7483,
   139.8086,
   138.8406,
   136.8274,
   134.7237,
   132.544,
   130.3022,
   128.0117,
   123.3347,
   118.6039,
   113.8957,
   109.2715,
   107.0062,
   104.7787,
   102.5931,
   100.4524,
   98.35957,
   96.3166,
   94.32512,
   92.38631,
   90.50093,
   88.66939,
   86.8918,
   85.168,
   83.4976,
   81.88001,
   80.31448,
   78.80014,
   77.33597,
   75.92091,
   74.55379,
   73.23339,
   71.95848,
   70.72777,
   69.53997,
   68.39378,
   67.28791,
   66.22107,
   65.19199,
   64.19942,
   63.24211,
   62.31888,
   61.42854,
   60.56994,
   59.74198,
   58.94357,
   57.43125,
   56.02503,
   54.71746,
   53.50166,
   52.37124,
   51.32031,
   50.34344,
   49.43563,
   48.59229,
   47.8092,
   47.0825,
   46.40864,
   45.78436,
   45.20671,
   44.67296,
   44.18062,
   43.72742,
   43.31128,
   42.93032,
   42.58281,
   42.26717,
   41.98199,
   41.72597,
   41.29681,
   40.97164,
   40.74397,
   40.60866,
   40.56179,
   40.60047,
   40.72273,
   40.92742,
   41.2141,
   41.58295,
   42.03466,
   42.57033,
   43.19135,
   43.89924,
   44.6955,
   45.58136,
   46.55755,
   47.6239,
   48.77906,
   50.01989,
   51.34107,
   52.73439,
   54.18819,
   55.68676,
   58.73233,
   60.22421,
   61.65108,
   62.32839,
   62.97507,
   63.58609,
   64.15646,
   64.68126,
   65.15578,
   65.57555,
   65.93646,
   66.23483,
   66.4675,
   66.6319,
   66.7261,
   66.74887,
   66.69967,
   66.5787,
   66.38688,
   66.12583,
   65.79779,
   65.40563,
   64.95272,
   64.44289,
   63.88035,
   63.26956,
   62.61519,
   61.92203,
   61.19489,
   59.65767,
   58.04018,
   56.37593,
   53.01989,
   51.37278,
   49.76849,
   48.21853,
   46.73093,
   45.31084,
   43.96103,
   42.68242,
   41.47449,
   40.33568,
   39.26367,
   38.25564,
   37.30844,
   36.41874,
   35.58317,
   34.79836,
   34.06102,
   33.36799,
   32.71624,
   32.10291,
   31.5253,
   30.9809,
   30.46733,
   29.52412,
   28.67996,
   27.92139,
   27.23691,
   26.61672,
   26.05245,
   25.53697,
   25.06416,
   24.62881,
   24.2264,
   23.50548,
   22.87628,
   22.31984,
   21.82169,
   21.37067,
   20.95805,
   20.57696,
   19.88856,
   19.27327,
   18.70971,
   18.1833,
   17.20419,
   16.28453,
   15.397,
   14.52664,
   13.66521,
   12.8084,
   12.8084,
   12.8084,
   0};
   graph = new TGraph(331,Sb_n1_Ne_Norm[m13cc]_fx8,Sb_n1_Ne_Norm[m13cc]_fy8);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB8 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB8","Projection of model(Sb_n1_NeNe)",331,5.74,5.92);
   Graph_Sb_n1_Ne_NormoBm13cccB8->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB8->SetMaximum(166.1298);
   Graph_Sb_n1_Ne_NormoBm13cccB8->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB8->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB8->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB8->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]8);
   
   graph->Draw("l");
   
   Double_t h_ds_1050_fx3002[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1050_fy3002[28] = {
   19.13148,
   10.2773,
   22.77377,
   13.02739,
   12.63787,
   14.56064,
   17.50286,
   17.12729,
   19.75612,
   29.94832,
   92.58212,
   110.7438,
   55.9758,
   42.83513,
   72.01083,
   42.55796,
   42.50216,
   20.36052,
   26.57758,
   -0.2724802,
   28.52191,
   2.268347,
   21.31442,
   32.80771,
   31.21624,
   -1.534623,
   15.1758,
   14.85301};
   Double_t h_ds_1050_felx3002[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1050_fely3002[28] = {
   7.066886,
   6.755207,
   8.368698,
   8.584252,
   8.203901,
   9.269065,
   9.626328,
   9.539231,
   10.0819,
   11.56082,
   16.19362,
   17.47947,
   14.19081,
   14.33035,
   17.33693,
   15.95957,
   13.99632,
   12.05481,
   12.13254,
   10.62746,
   12.41105,
   11.0812,
   11.84732,
   12.72024,
   12.9809,
   10.85457,
   12.09959,
   12.14272};
   Double_t h_ds_1050_fehx3002[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1050_fehy3002[28] = {
   7.066886,
   6.755207,
   8.368698,
   8.584252,
   8.203901,
   9.269065,
   9.626328,
   9.539231,
   10.0819,
   11.56082,
   16.19362,
   17.47947,
   14.19081,
   14.33035,
   17.33693,
   15.95957,
   13.99632,
   12.05481,
   12.13254,
   10.62746,
   12.41105,
   11.0812,
   11.84732,
   12.72024,
   12.9809,
   10.85457,
   12.09959,
   12.14272};
   grae = new TGraphAsymmErrors(28,h_ds_1050_fx3002,h_ds_1050_fy3002,h_ds_1050_felx3002,h_ds_1050_fehx3002,h_ds_1050_fely3002,h_ds_1050_fehy3002);
   grae->SetName("h_ds_1050");
   grae->SetTitle("Histogram of ds_1050_plot__m13cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_10503002 = new TH1F("Graph_h_ds_10503002","Histogram of ds_1050_plot__m13cc",100,5.746,5.914);
   Graph_h_ds_10503002->SetMinimum(-26.45043);
   Graph_h_ds_10503002->SetMaximum(142.2845);
   Graph_h_ds_10503002->SetDirectory(0);
   Graph_h_ds_10503002->SetStats(0);
   Graph_h_ds_10503002->SetMarkerStyle(20);
   Graph_h_ds_10503002->SetMarkerSize(1.2);
   Graph_h_ds_10503002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10503002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10503002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10503002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10503002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10503002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10503002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10503002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10503002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10503002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10503002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10503002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10503002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10503002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10503002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10503002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10503002);
   
   grae->Draw("zp");
   
   TH1D *frame_1d620b20__4 = new TH1D("frame_1d620b20__4","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1d620b20__4->SetBinContent(1,158.5785);
   frame_1d620b20__4->SetMinimum(-19.99);
   frame_1d620b20__4->SetMaximum(200);
   frame_1d620b20__4->SetEntries(2);
   frame_1d620b20__4->SetDirectory(0);
   frame_1d620b20__4->SetStats(0);
   frame_1d620b20__4->SetMarkerStyle(20);
   frame_1d620b20__4->SetMarkerSize(1.2);
   frame_1d620b20__4->GetXaxis()->SetNdivisions(504);
   frame_1d620b20__4->GetXaxis()->SetLabelFont(133);
   frame_1d620b20__4->GetXaxis()->SetLabelOffset(0.015);
   frame_1d620b20__4->GetXaxis()->SetLabelSize(24);
   frame_1d620b20__4->GetXaxis()->SetTitleSize(-1);
   frame_1d620b20__4->GetXaxis()->SetTitleOffset(1);
   frame_1d620b20__4->GetXaxis()->SetTitleFont(132);
   frame_1d620b20__4->GetYaxis()->SetNdivisions(504);
   frame_1d620b20__4->GetYaxis()->SetLabelFont(133);
   frame_1d620b20__4->GetYaxis()->SetLabelSize(24);
   frame_1d620b20__4->GetYaxis()->SetTitleSize(0.05);
   frame_1d620b20__4->GetYaxis()->SetTitleFont(132);
   frame_1d620b20__4->GetZaxis()->SetLabelFont(132);
   frame_1d620b20__4->GetZaxis()->SetLabelSize(0.05);
   frame_1d620b20__4->GetZaxis()->SetTitleSize(0.05);
   frame_1d620b20__4->GetZaxis()->SetTitleOffset(1);
   frame_1d620b20__4->GetZaxis()->SetTitleFont(132);
   frame_1d620b20__4->Draw("AXISSAME");
   pad_glFig3_1_1->Modified();
   glFig3->cd();
  
// ------------>Primitives in pad: pad_glFig3_0_0
   TPad *pad_glFig3_0_0 = new TPad("pad_glFig3_0_0", "",0,0,0.525,0.525);
   pad_glFig3_0_0->Draw();
   pad_glFig3_0_0->cd();
   pad_glFig3_0_0->Range(5.727265,-71.75,5.89986,199.99);
   pad_glFig3_0_0->SetFillColor(0);
   pad_glFig3_0_0->SetBorderMode(0);
   pad_glFig3_0_0->SetBorderSize(0);
   pad_glFig3_0_0->SetTickx(1);
   pad_glFig3_0_0->SetTicky(1);
   pad_glFig3_0_0->SetLeftMargin(0.1904762);
   pad_glFig3_0_0->SetRightMargin(0);
   pad_glFig3_0_0->SetTopMargin(0);
   pad_glFig3_0_0->SetBottomMargin(0.1904762);
   pad_glFig3_0_0->SetFrameBorderMode(0);
   pad_glFig3_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_1cf5d970__5 = new TH1D("frame_1cf5d970__5","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1cf5d970__5->SetBinContent(1,148.405);
   frame_1cf5d970__5->SetMinimum(-19.99);
   frame_1cf5d970__5->SetMaximum(199.99);
   frame_1cf5d970__5->SetEntries(1);
   frame_1cf5d970__5->SetDirectory(0);
   frame_1cf5d970__5->SetStats(0);
   frame_1cf5d970__5->SetMarkerStyle(20);
   frame_1cf5d970__5->SetMarkerSize(1.2);
   frame_1cf5d970__5->GetXaxis()->SetNdivisions(504);
   frame_1cf5d970__5->GetXaxis()->SetLabelFont(133);
   frame_1cf5d970__5->GetXaxis()->SetLabelOffset(0.015);
   frame_1cf5d970__5->GetXaxis()->SetLabelSize(24);
   frame_1cf5d970__5->GetXaxis()->SetTitleSize(-1);
   frame_1cf5d970__5->GetXaxis()->SetTitleOffset(1);
   frame_1cf5d970__5->GetXaxis()->SetTitleFont(132);
   frame_1cf5d970__5->GetYaxis()->SetNdivisions(504);
   frame_1cf5d970__5->GetYaxis()->SetLabelFont(133);
   frame_1cf5d970__5->GetYaxis()->SetLabelSize(24);
   frame_1cf5d970__5->GetYaxis()->SetTitleSize(0.05);
   frame_1cf5d970__5->GetYaxis()->SetTitleFont(132);
   frame_1cf5d970__5->GetZaxis()->SetLabelFont(132);
   frame_1cf5d970__5->GetZaxis()->SetLabelSize(0.05);
   frame_1cf5d970__5->GetZaxis()->SetTitleSize(0.05);
   frame_1cf5d970__5->GetZaxis()->SetTitleOffset(1);
   frame_1cf5d970__5->GetZaxis()->SetTitleFont(132);
   frame_1cf5d970__5->Draw("FUNC");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx9[137] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760625,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762812,
   5.763125,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.76875,
   5.769375,
   5.77,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.78625,
   5.7875,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.84,
   5.8425,
   5.845,
   5.8475,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.8975,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy9[137] = {
   0,
   4.644447,
   4.644447,
   4.856405,
   5.05921,
   5.253922,
   5.44141,
   5.622397,
   5.797492,
   6.132007,
   6.448316,
   6.748979,
   7.036004,
   7.310998,
   7.575272,
   7.829914,
   8.075834,
   8.313808,
   8.544502,
   8.76849,
   8.986274,
   9.198297,
   9.606576,
   9.995972,
   10.36862,
   10.72626,
   11.07037,
   11.40217,
   11.72272,
   12.03291,
   12.33353,
   12.62528,
   12.90875,
   13.18449,
   13.45298,
   13.71465,
   13.96988,
   14.21902,
   14.4624,
   14.70031,
   15.16073,
   15.60218,
   16.02624,
   16.43429,
   16.82753,
   17.207,
   17.57362,
   17.9282,
   18.27147,
   18.60408,
   18.92662,
   19.23962,
   19.54357,
   19.83889,
   20.126,
   20.40527,
   20.67703,
   20.9416,
   21.19927,
   21.45031,
   21.69497,
   21.93349,
   22.16608,
   22.39296,
   22.61431,
   22.83031,
   23.04113,
   23.44789,
   23.83575,
   24.20578,
   24.55892,
   24.89603,
   25.21791,
   25.52525,
   25.81873,
   26.09893,
   26.36642,
   26.6217,
   26.86526,
   27.09752,
   27.31891,
   27.52981,
   27.73058,
   27.92156,
   28.10305,
   28.27537,
   28.4388,
   28.59359,
   28.74001,
   28.87828,
   29.00864,
   29.13131,
   29.24648,
   29.35435,
   29.45512,
   29.54894,
   29.636,
   29.71646,
   29.79047,
   29.85818,
   29.91974,
   29.97528,
   30.02493,
   30.06882,
   30.10708,
   30.13981,
   30.16714,
   30.18918,
   30.20603,
   30.22456,
   30.22351,
   30.20362,
   30.16556,
   30.10999,
   30.03751,
   29.94869,
   29.84408,
   29.7242,
   29.58952,
   29.44052,
   29.27763,
   29.10129,
   28.91188,
   28.70979,
   28.49539,
   28.26903,
   28.03105,
   27.78175,
   27.52145,
   27.25045,
   26.96902,
   26.67743,
   26.37594,
   26.0648,
   26.0648,
   26.0648,
   0};
   graph = new TGraph(137,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx9,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy9);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9","Projection of model(Sb_p1_PePe)",137,5.74,5.92);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->SetMaximum(33.24701);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]9);
   
   graph->Draw("l");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx10[253] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.795625,
   5.79625,
   5.796875,
   5.7975,
   5.798125,
   5.79875,
   5.799375,
   5.799687,
   5.8,
   5.800313,
   5.800625,
   5.800937,
   5.80125,
   5.801562,
   5.801875,
   5.802188,
   5.8025,
   5.802812,
   5.803125,
   5.803281,
   5.803437,
   5.803594,
   5.80375,
   5.803906,
   5.804063,
   5.804219,
   5.804375,
   5.804531,
   5.804688,
   5.804844,
   5.805,
   5.805156,
   5.805312,
   5.805469,
   5.805625,
   5.805781,
   5.805859,
   5.805937,
   5.806016,
   5.806094,
   5.806172,
   5.80625,
   5.806328,
   5.806406,
   5.806484,
   5.806563,
   5.806641,
   5.806719,
   5.806797,
   5.806875,
   5.806953,
   5.807031,
   5.807109,
   5.807187,
   5.807266,
   5.807344,
   5.807422,
   5.8075,
   5.807578,
   5.807656,
   5.807734,
   5.807812,
   5.807891,
   5.807969,
   5.808047,
   5.808125,
   5.808203,
   5.808281,
   5.808359,
   5.808438,
   5.808516,
   5.808594,
   5.808672,
   5.80875,
   5.808828,
   5.808906,
   5.809062,
   5.809219,
   5.809297,
   5.809375,
   5.809453,
   5.809531,
   5.809609,
   5.809648,
   5.809687,
   5.809727,
   5.809766,
   5.809805,
   5.809844,
   5.809883,
   5.809922,
   5.809961,
   5.81,
   5.810039,
   5.810078,
   5.810117,
   5.810156,
   5.810195,
   5.810234,
   5.810273,
   5.810313,
   5.810352,
   5.810391,
   5.81043,
   5.810469,
   5.810508,
   5.810547,
   5.810586,
   5.810625,
   5.810664,
   5.810703,
   5.810742,
   5.810781,
   5.81082,
   5.810859,
   5.810898,
   5.810937,
   5.810977,
   5.811016,
   5.811055,
   5.811094,
   5.811133,
   5.811172,
   5.811211,
   5.81125,
   5.811289,
   5.811328,
   5.811367,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811875,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.813828,
   5.813906,
   5.813984,
   5.814063,
   5.814141,
   5.814219,
   5.814297,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814844,
   5.814922,
   5.815,
   5.815078,
   5.815156,
   5.815234,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.816094,
   5.81625,
   5.816406,
   5.816562,
   5.816719,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817656,
   5.817813,
   5.817969,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.8225,
   5.823125,
   5.82375,
   5.824375,
   5.825,
   5.825625,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.8375,
   5.84,
   5.8425,
   5.845,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy10[253] = {
   0,
   0.009813172,
   0.0322379,
   0.05578427,
   0.08825609,
   0.1378052,
   0.173391,
   0.2203276,
   0.2839396,
   0.3245307,
   0.3729636,
   0.431344,
   0.5025197,
   0.5904143,
   0.700547,
   0.766309,
   0.8408659,
   0.9258157,
   1.023129,
   1.135257,
   1.265275,
   1.417079,
   1.502658,
   1.59566,
   1.69694,
   1.807479,
   1.928402,
   2.061006,
   2.206788,
   2.367486,
   2.545122,
   2.74206,
   2.96107,
   3.205414,
   3.338263,
   3.478945,
   3.628052,
   3.786234,
   3.9542,
   4.132724,
   4.322653,
   4.524913,
   4.740522,
   4.970592,
   5.216342,
   5.479114,
   5.760375,
   6.061738,
   6.384971,
   6.732014,
   7.104992,
   7.301926,
   7.506231,
   7.718233,
   7.93827,
   8.166695,
   8.403878,
   8.6502,
   8.906061,
   9.171875,
   9.448072,
   9.735097,
   10.03341,
   10.34348,
   10.66581,
   11.00088,
   11.34922,
   11.71133,
   12.08775,
   12.47902,
   12.88565,
   13.30818,
   13.74713,
   14.203,
   14.67628,
   15.16741,
   15.67682,
   16.20487,
   16.75185,
   17.31801,
   17.90347,
   18.50825,
   19.13226,
   19.77524,
   20.43677,
   21.11621,
   21.81272,
   22.52519,
   23.25224,
   23.99219,
   24.74301,
   26.26736,
   27.8016,
   28.5633,
   29.3157,
   30.05408,
   30.77339,
   31.46829,
   31.80485,
   32.13321,
   32.45266,
   32.76247,
   33.06193,
   33.35033,
   33.62696,
   33.89114,
   34.14219,
   34.37944,
   34.60228,
   34.81009,
   35.0023,
   35.17838,
   35.33784,
   35.48021,
   35.6051,
   35.71214,
   35.80102,
   35.8715,
   35.92338,
   35.95652,
   35.97084,
   35.96632,
   35.943,
   35.90097,
   35.8404,
   35.76148,
   35.66449,
   35.54974,
   35.41762,
   35.26852,
   35.10292,
   34.92132,
   34.72426,
   34.51232,
   34.28609,
   34.04621,
   33.79334,
   33.52813,
   33.25129,
   32.9635,
   32.66547,
   32.3579,
   32.0415,
   31.71696,
   31.04626,
   30.35124,
   29.63709,
   28.90874,
   27.42745,
   25.93957,
   25.20153,
   24.47113,
   23.75068,
   23.04215,
   22.34718,
   21.66714,
   21.00311,
   20.35593,
   19.72623,
   19.11447,
   18.52091,
   17.94567,
   17.38878,
   16.85012,
   16.32952,
   15.82669,
   15.34133,
   14.87306,
   14.42147,
   13.98611,
   13.56652,
   13.16222,
   12.77273,
   12.39755,
   12.03618,
   11.68813,
   11.35292,
   11.03007,
   10.7191,
   10.41956,
   10.131,
   9.852978,
   9.585082,
   9.326901,
   9.078041,
   8.838124,
   8.606784,
   8.383669,
   8.168443,
   7.96078,
   7.760372,
   7.566919,
   7.199752,
   6.85714,
   6.537125,
   6.237917,
   5.957878,
   5.695516,
   5.449465,
   5.218479,
   5.001418,
   4.797243,
   4.605,
   4.423819,
   4.252903,
   4.091521,
   3.939003,
   3.794734,
   3.65815,
   3.528729,
   3.289509,
   3.073684,
   2.878365,
   2.701087,
   2.539733,
   2.392481,
   2.257758,
   2.134198,
   2.020615,
   1.915974,
   1.819367,
   1.73,
   1.570257,
   1.432056,
   1.3117,
   1.206249,
   1.113338,
   1.031053,
   0.9578298,
   0.8336369,
   0.7328499,
   0.6499051,
   0.5807984,
   0.5225899,
   0.4730819,
   0.4306054,
   0.3618841,
   0.3091154,
   0.2676599,
   0.234457,
   0.1850871,
   0.1506096,
   0.125496,
   0.1065797,
   0.09193742,
   0.08034426,
   0.07098873,
   0.06331515,
   0.05693217,
   0.05155736,
   0.04698253,
   0.04698253,
   0};
   graph = new TGraph(253,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx10,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy10);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10","Projection of model(Sb_p1_PePe)",253,5.746,5.914);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->SetMaximum(39.56793);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]10);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx11[235] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.809375,
   5.81,
   5.810625,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.815938,
   5.81625,
   5.816562,
   5.816875,
   5.817188,
   5.8175,
   5.817813,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.823906,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.8275,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828359,
   5.828437,
   5.828516,
   5.828594,
   5.828672,
   5.82875,
   5.828828,
   5.828906,
   5.828984,
   5.829063,
   5.829141,
   5.829219,
   5.829297,
   5.829375,
   5.829453,
   5.829531,
   5.829609,
   5.829688,
   5.829766,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830547,
   5.830625,
   5.830703,
   5.830781,
   5.830859,
   5.830937,
   5.831016,
   5.831094,
   5.831172,
   5.83125,
   5.831328,
   5.831406,
   5.831484,
   5.831563,
   5.831641,
   5.831719,
   5.831797,
   5.831875,
   5.831953,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.833125,
   5.833281,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.837344,
   5.8375,
   5.837656,
   5.837813,
   5.837969,
   5.838125,
   5.838281,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy11[235] = {
   0,
   0.04478118,
   0.1384408,
   0.2226438,
   0.3219311,
   0.4488061,
   0.6192647,
   0.7281472,
   0.8585,
   1.016394,
   1.210093,
   1.451077,
   1.755655,
   1.938822,
   2.147587,
   2.386803,
   2.662501,
   2.982241,
   3.355596,
   3.794814,
   4.043901,
   4.315741,
   4.613091,
   4.939127,
   5.297517,
   5.692512,
   6.129063,
   6.612954,
   7.150965,
   7.751083,
   8.422749,
   8.788837,
   9.177173,
   9.589498,
   10.02772,
   10.49391,
   10.99037,
   11.5196,
   12.08434,
   12.68764,
   13.3328,
   14.02349,
   14.76375,
   15.55799,
   16.41111,
   17.32849,
   18.31605,
   19.38031,
   19.94341,
   20.52843,
   21.13636,
   21.76826,
   22.42522,
   23.1084,
   23.81898,
   24.55823,
   25.32743,
   26.12793,
   26.96115,
   27.82852,
   28.73155,
   29.67178,
   30.65081,
   31.67024,
   32.73175,
   33.837,
   34.9877,
   36.18553,
   37.43219,
   38.72932,
   40.07853,
   41.48135,
   42.93922,
   44.45341,
   46.02507,
   47.65508,
   49.3441,
   51.09243,
   52.90002,
   54.76633,
   56.69032,
   58.67032,
   60.70399,
   62.78816,
   64.91882,
   67.09094,
   69.29846,
   71.53413,
   76.05485,
   80.56988,
   82.79353,
   84.97517,
   87.09884,
   88.13368,
   89.14764,
   90.1385,
   91.10401,
   92.04193,
   92.94997,
   93.8259,
   94.66748,
   95.4725,
   96.2388,
   96.96429,
   97.64693,
   98.28478,
   98.876,
   99.41886,
   99.91175,
   100.3532,
   100.7419,
   101.0766,
   101.3565,
   101.5806,
   101.7483,
   101.8591,
   101.9129,
   101.9094,
   101.8489,
   101.7317,
   101.5582,
   101.3291,
   101.0453,
   100.7078,
   100.3179,
   99.87675,
   99.38597,
   98.84714,
   98.262,
   97.63238,
   96.9602,
   96.24749,
   95.49631,
   94.70878,
   93.88707,
   93.03338,
   92.1499,
   91.23884,
   90.30241,
   89.34277,
   88.36209,
   86.34601,
   84.2705,
   82.15099,
   73.50222,
   71.35384,
   69.22923,
   67.13541,
   65.07833,
   63.0629,
   61.09313,
   59.17218,
   57.30246,
   55.48574,
   53.72316,
   52.01541,
   50.36271,
   48.76492,
   47.22159,
   45.73201,
   44.29526,
   42.91024,
   41.57572,
   40.29037,
   39.05276,
   37.86144,
   36.71489,
   35.61159,
   34.55001,
   33.52863,
   32.54593,
   31.60044,
   30.6907,
   29.81529,
   28.97281,
   28.16194,
   27.38138,
   26.62985,
   25.90616,
   25.20914,
   24.53767,
   23.89067,
   23.26711,
   22.66599,
   22.08638,
   20.98806,
   19.96535,
   19.01206,
   18.12253,
   17.29158,
   16.51453,
   15.7871,
   15.10538,
   14.46582,
   13.86518,
   13.30052,
   12.76912,
   12.26854,
   11.79653,
   11.35102,
   10.93012,
   10.53212,
   10.15543,
   9.460269,
   8.83435,
   8.26895,
   7.756638,
   7.291066,
   6.866787,
   6.47911,
   6.12398,
   5.79788,
   5.497749,
   5.220914,
   4.965033,
   4.508147,
   4.113363,
   3.769904,
   3.469222,
   3.204468,
   2.970108,
   2.761631,
   2.575333,
   2.257523,
   1.997727,
   1.782494,
   1.602065,
   1.449223,
   1.20585,
   1.022311,
   0.8801893,
   0.7676861,
   0.6769511,
   0.6769511,
   0};
   graph = new TGraph(235,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx11,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy11);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11","Projection of model(Sb_p1_PePe)",235,5.746,5.914);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->SetMaximum(112.1041);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]11);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_fx12[317] = {
   5.755,
   5.755,
   5.76,
   5.760156,
   5.760312,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.7625,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.765625,
   5.76625,
   5.766875,
   5.7675,
   5.76875,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.77625,
   5.7775,
   5.78,
   5.7825,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.799375,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.802812,
   5.803125,
   5.803437,
   5.80375,
   5.804063,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805781,
   5.805937,
   5.806094,
   5.80625,
   5.806406,
   5.806563,
   5.806719,
   5.806875,
   5.807031,
   5.807187,
   5.807344,
   5.8075,
   5.807656,
   5.807812,
   5.807969,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809375,
   5.809531,
   5.809609,
   5.809687,
   5.809766,
   5.809844,
   5.809922,
   5.81,
   5.810078,
   5.810156,
   5.810234,
   5.810313,
   5.810391,
   5.810469,
   5.810547,
   5.810625,
   5.810703,
   5.810781,
   5.810859,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811562,
   5.811719,
   5.811875,
   5.812188,
   5.812344,
   5.8125,
   5.812656,
   5.812812,
   5.812969,
   5.813125,
   5.813281,
   5.813438,
   5.813594,
   5.81375,
   5.813906,
   5.814063,
   5.814219,
   5.814375,
   5.814531,
   5.814687,
   5.814844,
   5.815,
   5.815156,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.81625,
   5.816562,
   5.816875,
   5.817188,
   5.8175,
   5.817813,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.823906,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.8275,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.828672,
   5.82875,
   5.828828,
   5.828906,
   5.828984,
   5.829063,
   5.829141,
   5.829219,
   5.829297,
   5.829375,
   5.829453,
   5.829531,
   5.829609,
   5.829688,
   5.829766,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830547,
   5.830625,
   5.830703,
   5.830781,
   5.830859,
   5.830937,
   5.831016,
   5.831094,
   5.831172,
   5.83125,
   5.831328,
   5.831406,
   5.831484,
   5.831563,
   5.831641,
   5.831719,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.833125,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.837344,
   5.8375,
   5.837656,
   5.837813,
   5.837969,
   5.838125,
   5.838281,
   5.838437,
   5.83875,
   5.839063,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844375,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.85125,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_fy12[317] = {
   0,
   4.699041,
   4.699041,
   5.119018,
   5.506103,
   6.205747,
   6.831073,
   7.400957,
   7.927378,
   8.418504,
   9.316869,
   10.1279,
   10.87124,
   11.56003,
   12.20359,
   12.8088,
   13.38093,
   13.92415,
   14.44178,
   15.41071,
   16.30467,
   17.13592,
   17.91375,
   18.64543,
   19.33681,
   19.99272,
   20.61724,
   21.78588,
   22.86678,
   23.88073,
   25.79038,
   26.73682,
   27.72937,
   28.26359,
   28.84063,
   29.48113,
   29.83441,
   30.21657,
   30.63456,
   31.09735,
   31.61677,
   32.20856,
   32.538,
   32.89411,
   33.28083,
   33.70285,
   34.16571,
   34.67602,
   35.24168,
   35.8722,
   36.57894,
   37.37561,
   37.81268,
   38.27864,
   38.77604,
   39.30767,
   39.87657,
   40.486,
   41.1395,
   41.8408,
   42.59389,
   43.40292,
   44.27213,
   45.20578,
   46.20797,
   47.28248,
   48.43241,
   49.65989,
   50.96555,
   52.34795,
   53.80285,
   55.32243,
   56.89438,
   58.50108,
   61.71778,
   63.26156,
   63.99999,
   64.70878,
   65.38225,
   66.01468,
   66.6004,
   67.13398,
   67.61026,
   68.02457,
   68.37278,
   68.65147,
   68.85799,
   68.99056,
   69.04831,
   69.03132,
   68.9406,
   68.77806,
   68.54646,
   68.24932,
   67.89081,
   67.47565,
   67.00898,
   66.49622,
   65.94296,
   65.35484,
   64.09623,
   62.76287,
   61.39279,
   58.66545,
   57.35438,
   56.09966,
   54.9112,
   53.79505,
   52.7542,
   51.78933,
   50.89941,
   50.08222,
   49.33473,
   48.65346,
   48.03465,
   47.47447,
   46.96913,
   46.51496,
   46.10848,
   45.74639,
   45.42564,
   45.1434,
   44.89706,
   44.68426,
   44.50283,
   44.35082,
   44.22644,
   44.12811,
   44.004,
   43.96878,
   44.01478,
   44.13611,
   44.32837,
   44.58846,
   44.91439,
   45.30521,
   45.76084,
   46.28207,
   46.87045,
   47.52831,
   48.25871,
   49.06546,
   49.95314,
   50.92705,
   51.99334,
   52.56327,
   53.15896,
   53.78142,
   54.43171,
   55.11093,
   55.82026,
   56.56092,
   57.33419,
   58.14141,
   58.98396,
   59.86329,
   60.78089,
   61.73828,
   62.73705,
   63.7788,
   64.86516,
   65.9978,
   67.17837,
   68.4085,
   69.68983,
   71.02392,
   72.41227,
   73.85628,
   75.35722,
   76.91618,
   78.53404,
   80.21141,
   81.94859,
   83.74549,
   85.60156,
   87.51573,
   89.48633,
   91.51098,
   93.58651,
   95.70887,
   97.87304,
   100.0729,
   102.3013,
   106.8082,
   111.3106,
   113.5282,
   115.7041,
   117.8223,
   119.8658,
   121.817,
   122.7525,
   123.6581,
   124.5316,
   125.3709,
   126.1736,
   126.9377,
   127.6609,
   128.3414,
   128.9771,
   129.5663,
   130.1071,
   130.5979,
   131.0374,
   131.4241,
   131.757,
   132.035,
   132.2572,
   132.4231,
   132.5322,
   132.5842,
   132.579,
   132.5168,
   132.3979,
   132.2228,
   131.9921,
   131.7067,
   131.3677,
   130.9762,
   130.5336,
   130.0413,
   129.501,
   128.9144,
   128.2834,
   127.6098,
   126.8957,
   126.1432,
   125.3543,
   124.5313,
   123.6763,
   122.7915,
   120.9415,
   118.9988,
   116.9803,
   114.9024,
   112.7807,
   104.1232,
   99.84611,
   97.75029,
   95.69122,
   93.67384,
   91.70214,
   89.77927,
   87.90766,
   86.08906,
   84.32462,
   82.61501,
   80.96046,
   79.36083,
   77.81567,
   76.32425,
   74.88567,
   73.49882,
   72.16246,
   70.87527,
   69.63582,
   68.44264,
   67.29423,
   66.18906,
   65.1256,
   64.10232,
   63.11771,
   62.1703,
   61.25861,
   60.38124,
   59.53679,
   58.72391,
   57.94132,
   57.18776,
   56.462,
   55.0893,
   53.81442,
   52.62926,
   51.5264,
   50.49903,
   49.54093,
   48.64646,
   47.81044,
   47.02816,
   46.29535,
   45.60809,
   44.96284,
   44.35635,
   43.78566,
   43.24808,
   42.74114,
   42.26258,
   41.38255,
   40.5935,
   39.88323,
   39.24144,
   38.65938,
   38.12962,
   37.6458,
   37.20245,
   36.79489,
   36.41906,
   35.74892,
   35.16895,
   34.66144,
   34.21266,
   33.81184,
   33.45042,
   33.12158,
   32.8198,
   32.28026,
   31.80462,
   31.37417,
   30.97572,
   30.23936,
   29.54587,
   28.86738,
   28.18757,
   27.49667,
   26.78873,
   26.78873,
   26.78873,
   0};
   graph = new TGraph(317,Sb_p1_Pe_Norm[m12cc]_fx12,Sb_p1_Pe_Norm[m12cc]_fy12);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_p1_Pe_NormoBm12cccB12 = new TH1F("Graph_Sb_p1_Pe_NormoBm12cccB12","Projection of model(Sb_p1_PePe)",317,5.74,5.92);
   Graph_Sb_p1_Pe_NormoBm12cccB12->SetMinimum(0);
   Graph_Sb_p1_Pe_NormoBm12cccB12->SetMaximum(145.8426);
   Graph_Sb_p1_Pe_NormoBm12cccB12->SetDirectory(0);
   Graph_Sb_p1_Pe_NormoBm12cccB12->SetStats(0);
   Graph_Sb_p1_Pe_NormoBm12cccB12->SetMarkerStyle(20);
   Graph_Sb_p1_Pe_NormoBm12cccB12->SetMarkerSize(1.2);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetNdivisions(505);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetXaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetYaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetYaxis()->SetTitleFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetZaxis()->SetLabelFont(132);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_p1_Pe_NormoBm12cccB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_p1_Pe_Norm[m12cc]12);
   
   graph->Draw("l");
   
   Double_t h_ds_1040_fx3003[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1040_fy3003[28] = {
   10.04983,
   26.24533,
   7.527304,
   20.81924,
   13.82918,
   31.61048,
   14.59085,
   42.68392,
   44.4701,
   48.04815,
   53.62284,
   36.15498,
   80.34202,
   104.5672,
   121.4114,
   46.28805,
   25.42287,
   21.68388,
   49.05471,
   35.26777,
   27.91951,
   26.06385,
   31.36168,
   35.02559,
   36.33333,
   40.72643,
   30.98522,
   12.79039};
   Double_t h_ds_1040_felx3003[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1040_fely3003[28] = {
   6.070434,
   8.491864,
   7.677463,
   9.205882,
   8.711582,
   10.81552,
   9.559036,
   11.58749,
   12.36764,
   15.32972,
   16.18481,
   13.63805,
   16.48598,
   18.77098,
   19.91952,
   14.99793,
   13.31703,
   12.18914,
   13.79773,
   13.04361,
   12.59053,
   12.70239,
   13.12125,
   13.10778,
   13.68546,
   13.57013,
   13.56863,
   12.88158};
   Double_t h_ds_1040_fehx3003[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1040_fehy3003[28] = {
   6.070434,
   8.491864,
   7.677463,
   9.205882,
   8.711582,
   10.81552,
   9.559036,
   11.58749,
   12.36764,
   15.32972,
   16.18481,
   13.63805,
   16.48598,
   18.77098,
   19.91952,
   14.99793,
   13.31703,
   12.18914,
   13.79773,
   13.04361,
   12.59053,
   12.70239,
   13.12125,
   13.10778,
   13.68546,
   13.57013,
   13.56863,
   12.88158};
   grae = new TGraphAsymmErrors(28,h_ds_1040_fx3003,h_ds_1040_fy3003,h_ds_1040_felx3003,h_ds_1040_fehx3003,h_ds_1040_fely3003,h_ds_1040_fehy3003);
   grae->SetName("h_ds_1040");
   grae->SetTitle("Histogram of ds_1040_plot__m12cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_10403003 = new TH1F("Graph_h_ds_10403003","Histogram of ds_1040_plot__m12cc",100,5.746,5.914);
   Graph_h_ds_10403003->SetMinimum(-14.29827);
   Graph_h_ds_10403003->SetMaximum(155.479);
   Graph_h_ds_10403003->SetDirectory(0);
   Graph_h_ds_10403003->SetStats(0);
   Graph_h_ds_10403003->SetMarkerStyle(20);
   Graph_h_ds_10403003->SetMarkerSize(1.2);
   Graph_h_ds_10403003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10403003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10403003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10403003->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10403003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10403003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10403003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10403003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10403003->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10403003->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10403003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10403003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10403003->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10403003->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10403003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10403003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10403003);
   
   grae->Draw("zp");
   
   TH1D *frame_1cf5d970__6 = new TH1D("frame_1cf5d970__6","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1cf5d970__6->SetBinContent(1,148.405);
   frame_1cf5d970__6->SetMinimum(-19.99);
   frame_1cf5d970__6->SetMaximum(199.99);
   frame_1cf5d970__6->SetEntries(1);
   frame_1cf5d970__6->SetDirectory(0);
   frame_1cf5d970__6->SetStats(0);
   frame_1cf5d970__6->SetMarkerStyle(20);
   frame_1cf5d970__6->SetMarkerSize(1.2);
   frame_1cf5d970__6->GetXaxis()->SetNdivisions(504);
   frame_1cf5d970__6->GetXaxis()->SetLabelFont(133);
   frame_1cf5d970__6->GetXaxis()->SetLabelOffset(0.015);
   frame_1cf5d970__6->GetXaxis()->SetLabelSize(24);
   frame_1cf5d970__6->GetXaxis()->SetTitleSize(-1);
   frame_1cf5d970__6->GetXaxis()->SetTitleOffset(1);
   frame_1cf5d970__6->GetXaxis()->SetTitleFont(132);
   frame_1cf5d970__6->GetYaxis()->SetNdivisions(504);
   frame_1cf5d970__6->GetYaxis()->SetLabelFont(133);
   frame_1cf5d970__6->GetYaxis()->SetLabelSize(24);
   frame_1cf5d970__6->GetYaxis()->SetTitleSize(0.05);
   frame_1cf5d970__6->GetYaxis()->SetTitleFont(132);
   frame_1cf5d970__6->GetZaxis()->SetLabelFont(132);
   frame_1cf5d970__6->GetZaxis()->SetLabelSize(0.05);
   frame_1cf5d970__6->GetZaxis()->SetTitleSize(0.05);
   frame_1cf5d970__6->GetZaxis()->SetTitleOffset(1);
   frame_1cf5d970__6->GetZaxis()->SetTitleFont(132);
   frame_1cf5d970__6->Draw("AXISSAME");
   pad_glFig3_0_0->Modified();
   glFig3->cd();
  
// ------------>Primitives in pad: pad_glFig3_1_0
   TPad *pad_glFig3_1_0 = new TPad("pad_glFig3_1_0", "",0.525,0,1,0.525);
   pad_glFig3_1_0->Draw();
   pad_glFig3_1_0->cd();
   pad_glFig3_1_0->Range(5.76014,-71.75,5.916298,199.99);
   pad_glFig3_1_0->SetFillColor(0);
   pad_glFig3_1_0->SetBorderMode(0);
   pad_glFig3_1_0->SetBorderSize(0);
   pad_glFig3_1_0->SetTickx(1);
   pad_glFig3_1_0->SetTicky(1);
   pad_glFig3_1_0->SetLeftMargin(0);
   pad_glFig3_1_0->SetTopMargin(0);
   pad_glFig3_1_0->SetBottomMargin(0.1904762);
   pad_glFig3_1_0->SetFrameBorderMode(0);
   pad_glFig3_1_0->SetFrameBorderMode(0);
   
   TH1D *frame_1e327410__7 = new TH1D("frame_1e327410__7","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1e327410__7->SetBinContent(1,123.1028);
   frame_1e327410__7->SetMinimum(-19.99);
   frame_1e327410__7->SetMaximum(199.99);
   frame_1e327410__7->SetEntries(1);
   frame_1e327410__7->SetDirectory(0);
   frame_1e327410__7->SetStats(0);
   frame_1e327410__7->SetMarkerStyle(20);
   frame_1e327410__7->SetMarkerSize(1.2);
   frame_1e327410__7->GetXaxis()->SetNdivisions(504);
   frame_1e327410__7->GetXaxis()->SetLabelFont(133);
   frame_1e327410__7->GetXaxis()->SetLabelOffset(0.015);
   frame_1e327410__7->GetXaxis()->SetLabelSize(24);
   frame_1e327410__7->GetXaxis()->SetTitleSize(-1);
   frame_1e327410__7->GetXaxis()->SetTitleOffset(1);
   frame_1e327410__7->GetXaxis()->SetTitleFont(132);
   frame_1e327410__7->GetYaxis()->SetNdivisions(504);
   frame_1e327410__7->GetYaxis()->SetLabelFont(133);
   frame_1e327410__7->GetYaxis()->SetLabelSize(24);
   frame_1e327410__7->GetYaxis()->SetTitleSize(0.05);
   frame_1e327410__7->GetYaxis()->SetTitleFont(132);
   frame_1e327410__7->GetZaxis()->SetLabelFont(132);
   frame_1e327410__7->GetZaxis()->SetLabelSize(0.05);
   frame_1e327410__7->GetZaxis()->SetTitleSize(0.05);
   frame_1e327410__7->GetZaxis()->SetTitleOffset(1);
   frame_1e327410__7->GetZaxis()->SetTitleFont(132);
   frame_1e327410__7->Draw("FUNC");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx13[147] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760547,
   5.760625,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762656,
   5.762812,
   5.763125,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.768437,
   5.76875,
   5.769063,
   5.769375,
   5.77,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.785625,
   5.78625,
   5.786875,
   5.7875,
   5.788125,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.84125,
   5.8425,
   5.84375,
   5.845,
   5.8475,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.8975,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy13[147] = {
   0,
   5.675555,
   5.675555,
   5.934081,
   6.18138,
   6.418751,
   6.647257,
   6.867785,
   7.081078,
   7.287774,
   7.488419,
   7.873392,
   8.239136,
   8.588111,
   8.922285,
   9.243268,
   9.552389,
   9.850768,
   10.13936,
   10.41897,
   10.69031,
   10.95399,
   11.21057,
   11.46051,
   11.70424,
   12.17458,
   12.62419,
   13.05524,
   13.46952,
   13.86853,
   14.25358,
   14.62577,
   14.98607,
   15.33534,
   15.6743,
   16.00364,
   16.32394,
   16.63573,
   16.93949,
   17.23565,
   17.52461,
   17.80672,
   18.08232,
   18.3517,
   18.61513,
   18.87289,
   19.37229,
   19.85158,
   20.31226,
   20.7556,
   21.18276,
   21.59474,
   21.99245,
   22.3767,
   22.74821,
   23.10764,
   23.45561,
   23.79265,
   24.11927,
   24.43593,
   24.74306,
   25.04104,
   25.33025,
   25.61103,
   25.88368,
   26.1485,
   26.40577,
   26.65574,
   26.89866,
   27.13475,
   27.36423,
   27.5873,
   27.80416,
   28.01497,
   28.21992,
   28.41916,
   28.61286,
   28.98418,
   29.33498,
   29.66624,
   29.97889,
   30.27375,
   30.5516,
   30.81315,
   31.05904,
   31.2899,
   31.5063,
   31.70876,
   31.89779,
   32.07385,
   32.23737,
   32.38878,
   32.52847,
   32.65679,
   32.77411,
   32.88075,
   32.97702,
   33.06323,
   33.13967,
   33.20659,
   33.26427,
   33.31295,
   33.35286,
   33.38424,
   33.40731,
   33.42227,
   33.42932,
   33.42867,
   33.42049,
   33.40496,
   33.38227,
   33.35258,
   33.31604,
   33.27283,
   33.22308,
   33.16696,
   33.10459,
   33.03612,
   32.96169,
   32.88142,
   32.79544,
   32.70387,
   32.50446,
   32.28412,
   32.04371,
   31.78409,
   31.50605,
   31.21035,
   30.89774,
   30.56892,
   30.22456,
   29.86533,
   29.49185,
   29.10473,
   28.70456,
   28.29193,
   27.86738,
   27.43147,
   26.98471,
   26.52763,
   26.06072,
   25.58449,
   25.09941,
   24.60597,
   24.60597,
   24.60597,
   0};
   graph = new TGraph(147,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx13,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy13);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13","Projection of model(Sb_n1_NeNe)",147,5.74,5.92);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->SetMaximum(36.77225);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]13);
   
   graph->Draw("l");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx14[257] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.799375,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.803125,
   5.80375,
   5.804063,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805937,
   5.80625,
   5.806563,
   5.806875,
   5.807187,
   5.8075,
   5.807812,
   5.807969,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809219,
   5.809375,
   5.809531,
   5.809687,
   5.809844,
   5.81,
   5.810156,
   5.810313,
   5.810469,
   5.810625,
   5.810781,
   5.810859,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811797,
   5.811875,
   5.811953,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814727,
   5.814766,
   5.814805,
   5.814844,
   5.814883,
   5.814922,
   5.814961,
   5.815,
   5.815039,
   5.815078,
   5.815117,
   5.815156,
   5.815195,
   5.815234,
   5.815273,
   5.815313,
   5.815352,
   5.815391,
   5.81543,
   5.815469,
   5.815508,
   5.815547,
   5.815586,
   5.815625,
   5.815664,
   5.815703,
   5.815742,
   5.815781,
   5.81582,
   5.815859,
   5.815898,
   5.815938,
   5.815977,
   5.816016,
   5.816055,
   5.816094,
   5.816133,
   5.816172,
   5.816211,
   5.81625,
   5.816289,
   5.816328,
   5.816367,
   5.816406,
   5.816445,
   5.816484,
   5.816523,
   5.816562,
   5.816641,
   5.816719,
   5.816797,
   5.816875,
   5.816953,
   5.817031,
   5.817188,
   5.817344,
   5.817422,
   5.8175,
   5.817578,
   5.817656,
   5.817734,
   5.817813,
   5.817891,
   5.817969,
   5.818047,
   5.818125,
   5.818203,
   5.818281,
   5.818359,
   5.818437,
   5.818516,
   5.818594,
   5.818672,
   5.81875,
   5.818828,
   5.818906,
   5.818984,
   5.819063,
   5.819141,
   5.819219,
   5.819297,
   5.819375,
   5.819453,
   5.819531,
   5.819609,
   5.819688,
   5.819766,
   5.819844,
   5.819922,
   5.82,
   5.820078,
   5.820156,
   5.820234,
   5.820312,
   5.820391,
   5.820469,
   5.820625,
   5.820781,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.828125,
   5.82875,
   5.829375,
   5.83,
   5.830625,
   5.83125,
   5.831875,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.8425,
   5.845,
   5.8475,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy14[257] = {
   0,
   2.308489e-09,
   7.433945e-09,
   1.255137e-08,
   1.925118e-08,
   2.887095e-08,
   3.542665e-08,
   4.370775e-08,
   5.437828e-08,
   6.844042e-08,
   8.746357e-08,
   9.957967e-08,
   1.140138e-07,
   1.313808e-07,
   1.525098e-07,
   1.785389e-07,
   1.938655e-07,
   2.110616e-07,
   2.304356e-07,
   2.523612e-07,
   2.772939e-07,
   3.057935e-07,
   3.385531e-07,
   3.764383e-07,
   3.976333e-07,
   4.205401e-07,
   4.453419e-07,
   4.722466e-07,
   5.014905e-07,
   5.333429e-07,
   5.681117e-07,
   6.061498e-07,
   6.47863e-07,
   6.937195e-07,
   7.442608e-07,
   8.001156e-07,
   8.620156e-07,
   8.954943e-07,
   9.308157e-07,
   9.681096e-07,
   1.007517e-06,
   1.04919e-06,
   1.093295e-06,
   1.140012e-06,
   1.189536e-06,
   1.24208e-06,
   1.297874e-06,
   1.35717e-06,
   1.420241e-06,
   1.487384e-06,
   1.558923e-06,
   1.63521e-06,
   1.716625e-06,
   1.803585e-06,
   1.896538e-06,
   1.99597e-06,
   2.048279e-06,
   2.102408e-06,
   2.158429e-06,
   2.216416e-06,
   2.276447e-06,
   2.338601e-06,
   2.402961e-06,
   2.469611e-06,
   2.538638e-06,
   2.610131e-06,
   2.684183e-06,
   2.760885e-06,
   2.840334e-06,
   2.922625e-06,
   3.007856e-06,
   3.096124e-06,
   3.187527e-06,
   3.282162e-06,
   3.380124e-06,
   3.481505e-06,
   3.586395e-06,
   3.69488e-06,
   3.807037e-06,
   3.922939e-06,
   4.042646e-06,
   4.16621e-06,
   4.293667e-06,
   4.425038e-06,
   4.560326e-06,
   4.699512e-06,
   4.842552e-06,
   4.989372e-06,
   5.139868e-06,
   5.293901e-06,
   5.451288e-06,
   5.611805e-06,
   5.77518e-06,
   5.941085e-06,
   7.300357e-06,
   7.464209e-06,
   7.623901e-06,
   7.778439e-06,
   7.9268e-06,
   7.998337e-06,
   8.067936e-06,
   8.135466e-06,
   8.200796e-06,
   8.263796e-06,
   8.324337e-06,
   8.382295e-06,
   8.437546e-06,
   8.489971e-06,
   8.539455e-06,
   8.585888e-06,
   8.629165e-06,
   8.669187e-06,
   8.705862e-06,
   8.739103e-06,
   8.768834e-06,
   8.794985e-06,
   8.817493e-06,
   8.836306e-06,
   8.851381e-06,
   8.862683e-06,
   8.870188e-06,
   8.87388e-06,
   8.873755e-06,
   8.869818e-06,
   8.862082e-06,
   8.850573e-06,
   8.835324e-06,
   8.816378e-06,
   8.793787e-06,
   8.767613e-06,
   8.737923e-06,
   8.704796e-06,
   8.668316e-06,
   8.628574e-06,
   8.585667e-06,
   8.5397e-06,
   8.490781e-06,
   8.439023e-06,
   8.384544e-06,
   8.327466e-06,
   8.267911e-06,
   8.206005e-06,
   8.141877e-06,
   8.075655e-06,
   8.007469e-06,
   7.937448e-06,
   7.865722e-06,
   7.717662e-06,
   7.564298e-06,
   7.406603e-06,
   7.245508e-06,
   7.081892e-06,
   6.916575e-06,
   6.583812e-06,
   6.252518e-06,
   6.088794e-06,
   5.92696e-06,
   5.767397e-06,
   5.610432e-06,
   5.456342e-06,
   5.305356e-06,
   5.157659e-06,
   5.013399e-06,
   4.872687e-06,
   4.735604e-06,
   4.602202e-06,
   4.47251e-06,
   4.346534e-06,
   4.224264e-06,
   4.10567e-06,
   3.990712e-06,
   3.879338e-06,
   3.771485e-06,
   3.667083e-06,
   3.566057e-06,
   3.468326e-06,
   3.373804e-06,
   3.282405e-06,
   3.194039e-06,
   3.108616e-06,
   3.026044e-06,
   2.946234e-06,
   2.869095e-06,
   2.794538e-06,
   2.722475e-06,
   2.652819e-06,
   2.585488e-06,
   2.520397e-06,
   2.457467e-06,
   2.39662e-06,
   2.337779e-06,
   2.280871e-06,
   2.225826e-06,
   2.172573e-06,
   2.121046e-06,
   2.022918e-06,
   1.930955e-06,
   1.844706e-06,
   1.763753e-06,
   1.68771e-06,
   1.616222e-06,
   1.548961e-06,
   1.485623e-06,
   1.425931e-06,
   1.369627e-06,
   1.316476e-06,
   1.266259e-06,
   1.218775e-06,
   1.173841e-06,
   1.131284e-06,
   1.090948e-06,
   1.052687e-06,
   1.016367e-06,
   9.818631e-07,
   9.178548e-07,
   8.598412e-07,
   8.071167e-07,
   7.590731e-07,
   7.151845e-07,
   6.749948e-07,
   6.381073e-07,
   6.041756e-07,
   5.728968e-07,
   5.44005e-07,
   5.172662e-07,
   4.924739e-07,
   4.694454e-07,
   4.280494e-07,
   3.919836e-07,
   3.603745e-07,
   3.325191e-07,
   3.078466e-07,
   2.8589e-07,
   2.662645e-07,
   2.486508e-07,
   2.184349e-07,
   1.935748e-07,
   1.728694e-07,
   1.554361e-07,
   1.406151e-07,
   1.279047e-07,
   1.073551e-07,
   9.159063e-08,
   7.921757e-08,
   6.93167e-08,
   5.461379e-08,
   4.436309e-08,
   3.690789e-08,
   3.13004e-08,
   2.696562e-08,
   2.353771e-08,
   2.077457e-08,
   1.851061e-08,
   1.662929e-08,
   1.50466e-08,
   1.50466e-08,
   0};
   graph = new TGraph(257,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx14,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy14);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14","Projection of model(Sb_n1_NeNe)",257,5.746,5.914);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->SetMaximum(9.761268e-06);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]14);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx15[240] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.81625,
   5.816875,
   5.8175,
   5.818125,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.827344,
   5.8275,
   5.827656,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.83,
   5.830156,
   5.830312,
   5.830469,
   5.830625,
   5.830781,
   5.830937,
   5.83125,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.832656,
   5.832812,
   5.832891,
   5.832969,
   5.833047,
   5.833125,
   5.833203,
   5.833281,
   5.833359,
   5.833438,
   5.833516,
   5.833594,
   5.833672,
   5.83375,
   5.833828,
   5.833906,
   5.833984,
   5.834062,
   5.834141,
   5.834219,
   5.834297,
   5.834375,
   5.834453,
   5.834531,
   5.834609,
   5.834687,
   5.834766,
   5.834844,
   5.834922,
   5.835,
   5.835078,
   5.835156,
   5.835234,
   5.835313,
   5.835391,
   5.835469,
   5.835547,
   5.835625,
   5.835703,
   5.835781,
   5.835859,
   5.835938,
   5.836016,
   5.836094,
   5.836172,
   5.83625,
   5.836328,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839531,
   5.839688,
   5.839844,
   5.84,
   5.840156,
   5.840312,
   5.840469,
   5.840625,
   5.840781,
   5.840937,
   5.841094,
   5.84125,
   5.841406,
   5.841563,
   5.841719,
   5.841875,
   5.842031,
   5.842187,
   5.842344,
   5.8425,
   5.842656,
   5.842812,
   5.842969,
   5.843125,
   5.843281,
   5.843438,
   5.843594,
   5.84375,
   5.843906,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845313,
   5.845625,
   5.845937,
   5.84625,
   5.846562,
   5.846875,
   5.847188,
   5.8475,
   5.847812,
   5.848125,
   5.848438,
   5.84875,
   5.849063,
   5.849375,
   5.849687,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.853125,
   5.85375,
   5.854375,
   5.855,
   5.855625,
   5.85625,
   5.856875,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.86375,
   5.865,
   5.86625,
   5.8675,
   5.86875,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy15[240] = {
   0,
   0.03575066,
   0.1095182,
   0.1742736,
   0.2488764,
   0.3418648,
   0.4633433,
   0.628332,
   0.7342393,
   0.8613487,
   1.015643,
   1.205284,
   1.441629,
   1.582116,
   1.740836,
   1.920981,
   2.126455,
   2.362069,
   2.633798,
   2.949124,
   3.126,
   3.31751,
   3.525251,
   3.751037,
   3.996931,
   4.265291,
   4.558816,
   4.880604,
   5.234226,
   5.623805,
   6.054121,
   6.530728,
   6.788374,
   7.060103,
   7.346895,
   7.649815,
   7.970015,
   8.308743,
   8.667355,
   9.047321,
   9.450237,
   9.877838,
   10.33201,
   10.81479,
   11.32842,
   11.87531,
   12.45809,
   13.07961,
   13.74297,
   14.45151,
   15.20887,
   16.01896,
   16.44509,
   16.88601,
   17.3423,
   17.81455,
   18.30337,
   18.8094,
   19.3333,
   19.87573,
   20.43738,
   21.01895,
   21.62117,
   22.24476,
   22.89046,
   23.55902,
   24.25119,
   24.96773,
   25.70936,
   26.47683,
   27.27085,
   28.09211,
   28.94126,
   29.81892,
   30.72564,
   31.6619,
   32.62811,
   33.62456,
   34.65144,
   35.70879,
   36.79651,
   37.9143,
   39.06165,
   40.23783,
   41.44182,
   42.67234,
   43.92775,
   45.2061,
   46.505,
   47.82169,
   50.49508,
   55.88157,
   57.20561,
   58.50811,
   59.78204,
   61.02004,
   62.21444,
   63.35739,
   63.90707,
   64.44091,
   64.95791,
   65.45708,
   65.93747,
   66.39811,
   66.83808,
   67.25647,
   67.65242,
   68.02509,
   68.37368,
   68.69743,
   68.99564,
   69.26766,
   69.51289,
   69.73078,
   69.92086,
   70.08272,
   70.21601,
   70.32044,
   70.39582,
   70.44201,
   70.45894,
   70.44663,
   70.40516,
   70.33468,
   70.23542,
   70.10767,
   69.9518,
   69.76823,
   69.55746,
   69.32003,
   69.05656,
   68.76769,
   68.45415,
   68.11667,
   67.75607,
   67.37316,
   66.96881,
   66.54391,
   66.09938,
   65.63615,
   65.15517,
   64.6574,
   64.14381,
   63.61536,
   62.51779,
   61.37238,
   60.18665,
   58.96787,
   57.72299,
   55.1808,
   50.04241,
   47.51827,
   46.27959,
   45.06,
   43.86161,
   42.68623,
   41.5353,
   40.41001,
   39.31125,
   38.23971,
   37.19584,
   36.17992,
   35.19206,
   34.23223,
   33.30027,
   32.39593,
   31.51885,
   30.66862,
   29.84475,
   29.0467,
   28.2739,
   27.52572,
   26.80155,
   26.10073,
   25.42259,
   24.76648,
   24.13171,
   23.51763,
   22.92356,
   22.34885,
   21.79287,
   21.25496,
   20.73452,
   20.23094,
   19.74363,
   19.272,
   18.81551,
   18.37362,
   17.53152,
   16.74171,
   16.00046,
   15.30431,
   14.65003,
   14.03465,
   13.45541,
   12.90975,
   12.39532,
   11.90994,
   11.45161,
   11.01848,
   10.60883,
   10.22109,
   9.853795,
   9.505606,
   9.175275,
   8.861653,
   8.563673,
   8.010772,
   7.509525,
   7.053868,
   6.638569,
   6.259101,
   5.911537,
   5.592457,
   5.298879,
   5.02819,
   4.778098,
   4.546585,
   4.331871,
   3.946713,
   3.612018,
   3.319362,
   3.061992,
   2.83445,
   2.632287,
   2.45185,
   2.290117,
   2.144573,
   2.013112,
   1.785605,
   1.596368,
   1.437188,
   1.301947,
   1.18601,
   1.085817,
   0.922166,
   0.7950423,
   0.6941559,
   0.6941559,
   0};
   graph = new TGraph(240,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx15,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy15);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15","Projection of model(Sb_n1_NeNe)",240,5.746,5.914);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->SetMaximum(77.50484);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]15);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_fx16[242] = {
   5.755,
   5.755,
   5.76,
   5.760156,
   5.760312,
   5.760469,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.762187,
   5.7625,
   5.762812,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.765625,
   5.76625,
   5.766875,
   5.7675,
   5.768125,
   5.76875,
   5.769375,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.77625,
   5.7775,
   5.77875,
   5.78,
   5.78125,
   5.7825,
   5.78375,
   5.785,
   5.78625,
   5.7875,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.805,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.81625,
   5.816875,
   5.8175,
   5.818125,
   5.81875,
   5.819375,
   5.82,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.827344,
   5.8275,
   5.827656,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.83,
   5.830156,
   5.830312,
   5.830469,
   5.830625,
   5.830937,
   5.83125,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.832656,
   5.832812,
   5.832969,
   5.833125,
   5.833203,
   5.833281,
   5.833359,
   5.833438,
   5.833516,
   5.833594,
   5.833672,
   5.83375,
   5.833828,
   5.833906,
   5.833984,
   5.834062,
   5.834141,
   5.834219,
   5.834297,
   5.834375,
   5.834453,
   5.834531,
   5.834609,
   5.834687,
   5.834766,
   5.834844,
   5.834922,
   5.835,
   5.835078,
   5.835156,
   5.835234,
   5.835313,
   5.835391,
   5.835469,
   5.835547,
   5.835625,
   5.835703,
   5.835781,
   5.835859,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839531,
   5.839688,
   5.839844,
   5.84,
   5.840156,
   5.840312,
   5.840469,
   5.840625,
   5.840781,
   5.840937,
   5.841094,
   5.84125,
   5.841406,
   5.841563,
   5.841719,
   5.841875,
   5.842031,
   5.842187,
   5.842344,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845313,
   5.845625,
   5.845937,
   5.84625,
   5.846562,
   5.846875,
   5.847188,
   5.8475,
   5.847812,
   5.848125,
   5.848438,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.853125,
   5.85375,
   5.854375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.86375,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_fy16[242] = {
   0,
   5.711306,
   5.711306,
   6.220522,
   6.689572,
   7.126393,
   7.536594,
   8.292706,
   8.980917,
   9.615834,
   10.20742,
   10.76285,
   11.28746,
   11.7854,
   12.25992,
   13.14878,
   13.9701,
   14.73529,
   15.45276,
   16.12897,
   16.769,
   17.37691,
   17.95606,
   18.50922,
   19.03872,
   19.54656,
   20.50392,
   21.39257,
   22.22129,
   22.99708,
   23.72567,
   24.41179,
   25.05946,
   25.67212,
   26.25276,
   26.80403,
   27.32826,
   27.82758,
   28.30392,
   28.75908,
   29.61251,
   30.40048,
   31.1351,
   31.82879,
   32.49519,
   33.81468,
   34.51524,
   34.89054,
   35.29059,
   35.72323,
   36.19826,
   36.72807,
   37.01831,
   37.32853,
   37.66148,
   38.02028,
   38.40853,
   38.8304,
   39.2907,
   39.795,
   40.34982,
   40.96277,
   41.64273,
   42.01105,
   42.40019,
   42.81174,
   43.24745,
   43.7092,
   44.19904,
   44.71921,
   45.27212,
   45.8604,
   46.48692,
   47.15477,
   47.8673,
   48.62815,
   49.44123,
   50.31078,
   51.24132,
   52.23769,
   53.30505,
   53.86704,
   54.44883,
   55.05114,
   55.67471,
   56.32027,
   56.98857,
   57.68036,
   58.39639,
   59.13741,
   59.90415,
   60.69732,
   61.51761,
   62.36569,
   63.24215,
   64.14755,
   65.08239,
   66.04705,
   67.04184,
   68.06695,
   69.12243,
   70.20815,
   71.32382,
   72.46895,
   73.64279,
   74.84433,
   76.07229,
   77.32504,
   78.6006,
   81.2103,
   83.87735,
   89.24986,
   90.57013,
   91.86875,
   93.13871,
   94.37262,
   95.56282,
   96.70146,
   97.78058,
   98.79224,
   99.27032,
   99.72864,
   100.1663,
   100.5823,
   100.9758,
   101.3461,
   101.6922,
   102.0135,
   102.3092,
   102.5787,
   102.8213,
   103.0366,
   103.2241,
   103.3833,
   103.514,
   103.6157,
   103.6884,
   103.7318,
   103.746,
   103.7309,
   103.6866,
   103.6133,
   103.5111,
   103.3805,
   103.2217,
   103.0352,
   102.8215,
   102.581,
   102.3145,
   102.0226,
   101.706,
   101.3654,
   101.0017,
   100.6157,
   100.2081,
   99.78004,
   98.86581,
   97.88049,
   96.83178,
   95.72744,
   94.57516,
   93.38246,
   92.15661,
   90.90457,
   88.34776,
   83.17896,
   80.63903,
   78.16459,
   76.95798,
   75.77427,
   74.61492,
   73.48112,
   72.37376,
   71.29352,
   70.24085,
   69.21604,
   68.2192,
   67.25029,
   66.30917,
   65.39557,
   64.50915,
   63.64947,
   62.81607,
   62.00839,
   61.22587,
   60.46789,
   59.73382,
   59.023,
   58.33479,
   57.6685,
   57.02348,
   56.39904,
   55.20931,
   54.0941,
   53.0484,
   52.06744,
   51.14668,
   50.28186,
   49.46899,
   48.70433,
   47.98443,
   47.30607,
   46.66626,
   46.06225,
   45.49149,
   44.95163,
   44.44049,
   43.95607,
   43.49652,
   43.06013,
   42.64533,
   42.25065,
   41.51639,
   40.84779,
   40.23664,
   39.67589,
   39.15952,
   38.68228,
   38.23968,
   37.82779,
   37.44321,
   37.08297,
   36.42542,
   35.83792,
   35.30707,
   34.82237,
   34.37548,
   33.95974,
   33.56977,
   33.20121,
   32.51468,
   31.87844,
   31.27745,
   30.70109,
   29.59388,
   28.51728,
   27.44979,
   26.37953,
   25.30012,
   25.30012,
   25.30012,
   0};
   graph = new TGraph(242,Sb_n1_Ne_Norm[m13cc]_fx16,Sb_n1_Ne_Norm[m13cc]_fy16);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Sb_n1_Ne_NormoBm13cccB16 = new TH1F("Graph_Sb_n1_Ne_NormoBm13cccB16","Projection of model(Sb_n1_NeNe)",242,5.74,5.92);
   Graph_Sb_n1_Ne_NormoBm13cccB16->SetMinimum(0);
   Graph_Sb_n1_Ne_NormoBm13cccB16->SetMaximum(114.1206);
   Graph_Sb_n1_Ne_NormoBm13cccB16->SetDirectory(0);
   Graph_Sb_n1_Ne_NormoBm13cccB16->SetStats(0);
   Graph_Sb_n1_Ne_NormoBm13cccB16->SetMarkerStyle(20);
   Graph_Sb_n1_Ne_NormoBm13cccB16->SetMarkerSize(1.2);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetNdivisions(505);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetTitleSize(-1);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetXaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetYaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetYaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetYaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetYaxis()->SetTitleFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetZaxis()->SetLabelFont(132);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetZaxis()->SetLabelSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetZaxis()->SetTitleSize(0.05);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetZaxis()->SetTitleOffset(1);
   Graph_Sb_n1_Ne_NormoBm13cccB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Sb_n1_Ne_Norm[m13cc]16);
   
   graph->Draw("l");
   
   Double_t h_ds_1060_fx3004[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1060_fy3004[28] = {
   15.54119,
   22.48286,
   17.51264,
   29.39067,
   27.10419,
   21.20306,
   33.75066,
   34.97674,
   33.5843,
   22.58818,
   33.81064,
   34.49175,
   38.69679,
   64.09821,
   98.50452,
   90.45547,
   50.31889,
   39.50516,
   46.59875,
   18.67118,
   25.00537,
   49.51215,
   32.42646,
   56.04142,
   31.45901,
   35.626,
   19.36328,
   9.944961};
   Double_t h_ds_1060_felx3004[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1060_fely3004[28] = {
   6.948451,
   8.078725,
   8.158641,
   10.04277,
   9.870474,
   9.891743,
   11.0661,
   10.84077,
   11.09872,
   11.28471,
   14.58578,
   15.37911,
   13.7359,
   15.86888,
   18.62051,
   18.31543,
   15.09505,
   13.03155,
   13.87843,
   11.90949,
   12.41981,
   13.47958,
   13.07109,
   14.26534,
   13.31734,
   13.73469,
   12.47821,
   12.37567};
   Double_t h_ds_1060_fehx3004[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1060_fehy3004[28] = {
   6.948451,
   8.078725,
   8.158641,
   10.04277,
   9.870474,
   9.891743,
   11.0661,
   10.84077,
   11.09872,
   11.28471,
   14.58578,
   15.37911,
   13.7359,
   15.86888,
   18.62051,
   18.31543,
   15.09505,
   13.03155,
   13.87843,
   11.90949,
   12.41981,
   13.47958,
   13.07109,
   14.26534,
   13.31734,
   13.73469,
   12.47821,
   12.37567};
   grae = new TGraphAsymmErrors(28,h_ds_1060_fx3004,h_ds_1060_fy3004,h_ds_1060_felx3004,h_ds_1060_fehx3004,h_ds_1060_fely3004,h_ds_1060_fehy3004);
   grae->SetName("h_ds_1060");
   grae->SetTitle("Histogram of ds_1060_plot__m13cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_ds_10603004 = new TH1F("Graph_h_ds_10603004","Histogram of ds_1060_plot__m13cc",100,5.746,5.914);
   Graph_h_ds_10603004->SetMinimum(-14.38628);
   Graph_h_ds_10603004->SetMaximum(129.0806);
   Graph_h_ds_10603004->SetDirectory(0);
   Graph_h_ds_10603004->SetStats(0);
   Graph_h_ds_10603004->SetMarkerStyle(20);
   Graph_h_ds_10603004->SetMarkerSize(1.2);
   Graph_h_ds_10603004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10603004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10603004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10603004->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10603004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10603004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10603004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10603004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10603004->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10603004->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10603004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10603004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10603004->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10603004->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10603004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10603004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10603004);
   
   grae->Draw("zp");
   
   TH1D *frame_1e327410__8 = new TH1D("frame_1e327410__8","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1e327410__8->SetBinContent(1,123.1028);
   frame_1e327410__8->SetMinimum(-19.99);
   frame_1e327410__8->SetMaximum(199.99);
   frame_1e327410__8->SetEntries(1);
   frame_1e327410__8->SetDirectory(0);
   frame_1e327410__8->SetStats(0);
   frame_1e327410__8->SetMarkerStyle(20);
   frame_1e327410__8->SetMarkerSize(1.2);
   frame_1e327410__8->GetXaxis()->SetNdivisions(504);
   frame_1e327410__8->GetXaxis()->SetLabelFont(133);
   frame_1e327410__8->GetXaxis()->SetLabelOffset(0.015);
   frame_1e327410__8->GetXaxis()->SetLabelSize(24);
   frame_1e327410__8->GetXaxis()->SetTitleSize(-1);
   frame_1e327410__8->GetXaxis()->SetTitleOffset(1);
   frame_1e327410__8->GetXaxis()->SetTitleFont(132);
   frame_1e327410__8->GetYaxis()->SetNdivisions(504);
   frame_1e327410__8->GetYaxis()->SetLabelFont(133);
   frame_1e327410__8->GetYaxis()->SetLabelSize(24);
   frame_1e327410__8->GetYaxis()->SetTitleSize(0.05);
   frame_1e327410__8->GetYaxis()->SetTitleFont(132);
   frame_1e327410__8->GetZaxis()->SetLabelFont(132);
   frame_1e327410__8->GetZaxis()->SetLabelSize(0.05);
   frame_1e327410__8->GetZaxis()->SetTitleSize(0.05);
   frame_1e327410__8->GetZaxis()->SetTitleOffset(1);
   frame_1e327410__8->GetZaxis()->SetTitleFont(132);
   frame_1e327410__8->Draw("AXISSAME");
   pad_glFig3_1_0->Modified();
   glFig3->cd();
   glFig3->Modified();
   glFig3->cd();
   glFig3->SetSelected(glFig3);
}


==> figs/Fig3_bf.C <==
void FIGURE_THIRD_2()
{
//=========Macro generated from canvas: glFig3/Ostap
//=========  (Sun Jun 16 16:52:18 2019) by ROOT version 6.16/00
   TCanvas *glFig3 = new TCanvas("glFig3", "Ostap",2,51,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFig3->SetHighLightColor(2);
   glFig3->Range(0,0,1,1);
   glFig3->SetFillColor(0);
   glFig3->SetBorderMode(0);
   glFig3->SetBorderSize(2);
   glFig3->SetTickx(1);
   glFig3->SetTicky(1);
   glFig3->SetRightMargin(0.05);
   glFig3->SetTopMargin(0.05);
   glFig3->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFig3_0_1
   TPad *pad_glFig3_0_1 = new TPad("pad_glFig3_0_1", "",0,0.525,0.525,1);
   pad_glFig3_0_1->Draw();
   pad_glFig3_0_1->cd();
   pad_glFig3_0_1->Range(5.727265,-19.99,5.89986,225.8812);
   pad_glFig3_0_1->SetFillColor(0);
   pad_glFig3_0_1->SetBorderMode(0);
   pad_glFig3_0_1->SetBorderSize(0);
   pad_glFig3_0_1->SetTickx(1);
   pad_glFig3_0_1->SetTicky(1);
   pad_glFig3_0_1->SetLeftMargin(0.1904762);
   pad_glFig3_0_1->SetRightMargin(0);
   pad_glFig3_0_1->SetBottomMargin(0);
   pad_glFig3_0_1->SetFrameBorderMode(0);
   pad_glFig3_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_1bb001c0__9 = new TH1D("frame_1bb001c0__9","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1bb001c0__9->SetBinContent(1,175.9806);
   frame_1bb001c0__9->SetMinimum(-19.99);
   frame_1bb001c0__9->SetMaximum(200);
   frame_1bb001c0__9->SetEntries(3);
   frame_1bb001c0__9->SetDirectory(0);
   frame_1bb001c0__9->SetStats(0);
   frame_1bb001c0__9->SetMarkerStyle(20);
   frame_1bb001c0__9->SetMarkerSize(1.2);
   frame_1bb001c0__9->GetXaxis()->SetNdivisions(504);
   frame_1bb001c0__9->GetXaxis()->SetLabelFont(133);
   frame_1bb001c0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_1bb001c0__9->GetXaxis()->SetLabelSize(45);
   frame_1bb001c0__9->GetXaxis()->SetTitleSize(-1);
   frame_1bb001c0__9->GetXaxis()->SetTitleOffset(1);
   frame_1bb001c0__9->GetXaxis()->SetTitleFont(132);
   frame_1bb001c0__9->GetYaxis()->SetNdivisions(504);
   frame_1bb001c0__9->GetYaxis()->SetLabelFont(133);
   frame_1bb001c0__9->GetYaxis()->SetLabelSize(45);
   frame_1bb001c0__9->GetYaxis()->SetTitleSize(0.05);
   frame_1bb001c0__9->GetYaxis()->SetTitleFont(132);
   frame_1bb001c0__9->GetZaxis()->SetLabelFont(132);
   frame_1bb001c0__9->GetZaxis()->SetLabelSize(0.05);
   frame_1bb001c0__9->GetZaxis()->SetTitleSize(0.05);
   frame_1bb001c0__9->GetZaxis()->SetTitleOffset(1);
   frame_1bb001c0__9->GetZaxis()->SetTitleFont(132);
   frame_1bb001c0__9->Draw("FUNC");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx17[157] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760547,
   5.760625,
   5.760703,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762656,
   5.762812,
   5.762969,
   5.763125,
   5.763281,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.768437,
   5.76875,
   5.769063,
   5.769375,
   5.769687,
   5.77,
   5.770312,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.785625,
   5.78625,
   5.786875,
   5.7875,
   5.788125,
   5.78875,
   5.789375,
   5.79,
   5.790625,
   5.79125,
   5.791875,
   5.7925,
   5.793125,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.84125,
   5.8425,
   5.84375,
   5.845,
   5.84625,
   5.8475,
   5.84875,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy17[157] = {
   0,
   4.111857,
   4.111857,
   4.298645,
   4.477256,
   4.648635,
   4.813553,
   4.972654,
   5.126479,
   5.275492,
   5.420088,
   5.560614,
   5.69737,
   5.960606,
   6.211584,
   6.451738,
   6.682237,
   6.90405,
   7.117992,
   7.324754,
   7.524931,
   7.719036,
   7.907519,
   8.090774,
   8.269151,
   8.442961,
   8.612482,
   8.777965,
   8.939635,
   9.097697,
   9.403729,
   9.697369,
   9.979724,
   10.25174,
   10.51422,
   10.76789,
   11.01336,
   11.25118,
   11.48183,
   11.70575,
   11.92333,
   12.13491,
   12.34083,
   12.54135,
   12.73676,
   12.92728,
   13.11315,
   13.29456,
   13.47171,
   13.64476,
   13.81389,
   13.97924,
   14.14095,
   14.45398,
   14.75393,
   15.04165,
   15.31789,
   15.58331,
   15.83852,
   16.08406,
   16.32042,
   16.54805,
   16.76736,
   16.97871,
   17.18247,
   17.37894,
   17.56841,
   17.75117,
   17.92747,
   18.09753,
   18.26159,
   18.41985,
   18.57251,
   18.71974,
   18.86172,
   18.99862,
   19.13057,
   19.25774,
   19.38025,
   19.49824,
   19.61183,
   19.72113,
   19.82627,
   19.92734,
   20.02444,
   20.11768,
   20.20715,
   20.29294,
   20.37513,
   20.4538,
   20.60091,
   20.73487,
   20.85621,
   20.96545,
   21.06307,
   21.1495,
   21.22517,
   21.29046,
   21.34575,
   21.39136,
   21.42764,
   21.4549,
   21.47341,
   21.48347,
   21.48533,
   21.47925,
   21.46547,
   21.44421,
   21.4157,
   21.38015,
   21.33775,
   21.28871,
   21.23321,
   21.17142,
   21.10352,
   21.02968,
   20.95006,
   20.86481,
   20.77408,
   20.67803,
   20.57678,
   20.47047,
   20.35925,
   20.24323,
   20.12255,
   19.99733,
   19.86767,
   19.73371,
   19.59556,
   19.45331,
   19.30709,
   19.15699,
   19.00313,
   18.84559,
   18.68449,
   18.35194,
   18.00625,
   17.64814,
   17.27829,
   16.8974,
   16.5061,
   16.10505,
   15.69486,
   15.27613,
   14.84947,
   14.41543,
   13.97461,
   13.52755,
   13.0748,
   12.61692,
   12.15443,
   11.68787,
   11.21778,
   10.26906,
   10.26906,
   10.26906,
   0};
   TGraph *graph = new TGraph(157,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx17,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy17);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117","Projection of model(Sb_p1_PePe)",157,5.74,5.92);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->SetMaximum(23.63386);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB117->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]117);
   
   graph->Draw("l");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx18[253] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.795625,
   5.79625,
   5.796875,
   5.7975,
   5.798125,
   5.79875,
   5.799375,
   5.799687,
   5.8,
   5.800313,
   5.800625,
   5.800937,
   5.80125,
   5.801562,
   5.801875,
   5.802188,
   5.8025,
   5.802812,
   5.803125,
   5.803281,
   5.803437,
   5.803594,
   5.80375,
   5.803906,
   5.804063,
   5.804219,
   5.804375,
   5.804531,
   5.804688,
   5.804844,
   5.805,
   5.805156,
   5.805312,
   5.805469,
   5.805625,
   5.805781,
   5.805859,
   5.805937,
   5.806016,
   5.806094,
   5.806172,
   5.80625,
   5.806328,
   5.806406,
   5.806484,
   5.806563,
   5.806641,
   5.806719,
   5.806797,
   5.806875,
   5.806953,
   5.807031,
   5.807109,
   5.807187,
   5.807266,
   5.807344,
   5.807422,
   5.8075,
   5.807578,
   5.807656,
   5.807734,
   5.807812,
   5.807891,
   5.807969,
   5.808047,
   5.808125,
   5.808203,
   5.808281,
   5.808359,
   5.808438,
   5.808516,
   5.808594,
   5.808672,
   5.80875,
   5.808828,
   5.808906,
   5.809062,
   5.809219,
   5.809297,
   5.809375,
   5.809453,
   5.809531,
   5.809609,
   5.809648,
   5.809687,
   5.809727,
   5.809766,
   5.809805,
   5.809844,
   5.809883,
   5.809922,
   5.809961,
   5.81,
   5.810039,
   5.810078,
   5.810117,
   5.810156,
   5.810195,
   5.810234,
   5.810273,
   5.810313,
   5.810352,
   5.810391,
   5.81043,
   5.810469,
   5.810508,
   5.810547,
   5.810586,
   5.810625,
   5.810664,
   5.810703,
   5.810742,
   5.810781,
   5.81082,
   5.810859,
   5.810898,
   5.810937,
   5.810977,
   5.811016,
   5.811055,
   5.811094,
   5.811133,
   5.811172,
   5.811211,
   5.81125,
   5.811289,
   5.811328,
   5.811367,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811875,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.813828,
   5.813906,
   5.813984,
   5.814063,
   5.814141,
   5.814219,
   5.814297,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814844,
   5.814922,
   5.815,
   5.815078,
   5.815156,
   5.815234,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.816094,
   5.81625,
   5.816406,
   5.816562,
   5.816719,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817656,
   5.817813,
   5.817969,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.8225,
   5.823125,
   5.82375,
   5.824375,
   5.825,
   5.825625,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.8375,
   5.84,
   5.8425,
   5.845,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy18[253] = {
   0,
   0.0391527,
   0.1286231,
   0.2225687,
   0.3521251,
   0.5498166,
   0.6917971,
   0.8790654,
   1.132865,
   1.294816,
   1.488054,
   1.720981,
   2.004959,
   2.355642,
   2.79505,
   3.057428,
   3.354896,
   3.69383,
   4.082092,
   4.529461,
   5.048207,
   5.653878,
   5.995323,
   6.366382,
   6.770471,
   7.211501,
   7.693962,
   8.223024,
   8.804667,
   9.445822,
   10.15456,
   10.9403,
   11.81411,
   12.78899,
   13.31904,
   13.88033,
   14.47524,
   15.10636,
   15.77651,
   16.48879,
   17.24657,
   18.05355,
   18.91379,
   19.83172,
   20.81222,
   21.86063,
   22.98281,
   24.18519,
   25.47483,
   26.85947,
   28.34758,
   29.1333,
   29.94844,
   30.79429,
   31.6722,
   32.58357,
   33.52988,
   34.51266,
   35.5335,
   36.59405,
   37.69602,
   38.8412,
   40.03141,
   41.26855,
   42.55456,
   43.89144,
   45.28123,
   46.726,
   48.22786,
   49.78892,
   51.41131,
   53.09712,
   54.84845,
   56.66728,
   58.55557,
   60.5151,
   62.54754,
   64.65435,
   66.83673,
   69.09558,
   71.43145,
   73.84443,
   76.33412,
   78.89949,
   81.53884,
   84.24968,
   87.02862,
   89.87125,
   92.77206,
   95.72432,
   98.71994,
   104.8018,
   110.9232,
   113.9622,
   116.9641,
   119.9101,
   122.78,
   125.5525,
   126.8953,
   128.2054,
   129.48,
   130.7161,
   131.9109,
   133.0615,
   134.1652,
   135.2193,
   136.2209,
   137.1675,
   138.0565,
   138.8857,
   139.6526,
   140.3551,
   140.9913,
   141.5593,
   142.0576,
   142.4847,
   142.8393,
   143.1205,
   143.3275,
   143.4597,
   143.5169,
   143.4988,
   143.4058,
   143.2381,
   142.9964,
   142.6815,
   142.2946,
   141.8368,
   141.3096,
   140.7147,
   140.054,
   139.3295,
   138.5432,
   137.6976,
   136.795,
   135.8379,
   134.829,
   133.7709,
   132.6664,
   131.5182,
   130.3291,
   129.1019,
   127.8395,
   126.5447,
   123.8687,
   121.0957,
   118.2464,
   115.3404,
   109.4303,
   103.494,
   100.5494,
   97.6352,
   94.76074,
   91.93383,
   89.16104,
   86.4478,
   83.79842,
   81.2163,
   78.70395,
   76.26312,
   73.89492,
   71.59985,
   69.37795,
   67.22881,
   65.15169,
   63.14552,
   61.20902,
   59.34071,
   57.53893,
   55.80192,
   54.12785,
   52.51478,
   50.96078,
   49.46387,
   48.02208,
   46.63345,
   45.29603,
   44.0079,
   42.76719,
   41.57208,
   40.42077,
   39.31152,
   38.24267,
   37.21257,
   36.21967,
   35.26244,
   34.33944,
   33.44926,
   32.59054,
   31.76201,
   30.96242,
   30.19058,
   28.72565,
   27.35869,
   26.08189,
   24.88811,
   23.77081,
   22.72403,
   21.74234,
   20.82075,
   19.95471,
   19.14009,
   18.37308,
   17.6502,
   16.96828,
   16.3244,
   15.71588,
   15.14027,
   14.59533,
   14.07896,
   13.12452,
   12.26342,
   11.48413,
   10.77683,
   10.13306,
   9.545549,
   9.008027,
   8.515047,
   8.061873,
   7.644374,
   7.258933,
   6.902371,
   6.265029,
   5.713633,
   5.233437,
   4.812705,
   4.442008,
   4.113707,
   3.82156,
   3.326054,
   2.923933,
   2.592999,
   2.317276,
   2.085035,
   1.887507,
   1.718034,
   1.443849,
   1.233312,
   1.067913,
   0.9354391,
   0.7384626,
   0.600904,
   0.5007054,
   0.4252328,
   0.3668129,
   0.3205584,
   0.2832316,
   0.2526155,
   0.2271486,
   0.2057041,
   0.1874514,
   0.1874514,
   0};
   graph = new TGraph(253,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx18,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy18);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218","Projection of model(Sb_p1_PePe)",253,5.746,5.914);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->SetMaximum(157.8686);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB218->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]218);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx19[235] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.809375,
   5.81,
   5.810625,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.815938,
   5.81625,
   5.816562,
   5.816875,
   5.817188,
   5.8175,
   5.817813,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.823906,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.8275,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828359,
   5.828437,
   5.828516,
   5.828594,
   5.828672,
   5.82875,
   5.828828,
   5.828906,
   5.828984,
   5.829063,
   5.829141,
   5.829219,
   5.829297,
   5.829375,
   5.829453,
   5.829531,
   5.829609,
   5.829688,
   5.829766,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830547,
   5.830625,
   5.830703,
   5.830781,
   5.830859,
   5.830937,
   5.831016,
   5.831094,
   5.831172,
   5.83125,
   5.831328,
   5.831406,
   5.831484,
   5.831563,
   5.831641,
   5.831719,
   5.831797,
   5.831875,
   5.831953,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.833125,
   5.833281,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.837344,
   5.8375,
   5.837656,
   5.837813,
   5.837969,
   5.838125,
   5.838281,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy19[235] = {
   0,
   0.02561119,
   0.07917685,
   0.1273341,
   0.1841184,
   0.2566805,
   0.3541689,
   0.4164409,
   0.4909921,
   0.5812946,
   0.6920747,
   0.8298977,
   1.004091,
   1.108848,
   1.228245,
   1.365057,
   1.522733,
   1.705599,
   1.919128,
   2.170325,
   2.312782,
   2.468252,
   2.638312,
   2.824778,
   3.029748,
   3.255653,
   3.505325,
   3.782071,
   4.089769,
   4.432987,
   4.817126,
   5.026498,
   5.248595,
   5.484412,
   5.735037,
   6.001662,
   6.285596,
   6.58827,
   6.91126,
   7.256295,
   7.625276,
   8.020296,
   8.443659,
   8.897902,
   9.385818,
   9.910485,
   10.47529,
   11.08396,
   11.40601,
   11.74059,
   12.08828,
   12.44967,
   12.8254,
   13.21612,
   13.62252,
   14.0453,
   14.48522,
   14.94305,
   15.41958,
   15.91565,
   16.43211,
   16.96984,
   17.52976,
   18.1128,
   18.71989,
   19.35201,
   20.01011,
   20.69518,
   21.40816,
   22.15001,
   22.92165,
   23.72395,
   24.55773,
   25.42373,
   26.32259,
   27.25482,
   28.2208,
   29.22071,
   30.2545,
   31.32188,
   32.42224,
   33.55464,
   34.71773,
   35.90971,
   37.12827,
   38.37055,
   39.63307,
   40.91169,
   43.49717,
   46.0794,
   47.35115,
   48.59887,
   49.81344,
   50.40528,
   50.98519,
   51.55188,
   52.10407,
   52.64048,
   53.15981,
   53.66077,
   54.14208,
   54.60249,
   55.04075,
   55.45567,
   55.84608,
   56.21088,
   56.54901,
   56.85948,
   57.14138,
   57.39385,
   57.61614,
   57.8076,
   57.96764,
   58.0958,
   58.19171,
   58.25511,
   58.28584,
   58.28388,
   58.24928,
   58.18222,
   58.08299,
   57.95198,
   57.78968,
   57.59667,
   57.37364,
   57.12136,
   56.84067,
   56.53251,
   56.19785,
   55.83776,
   55.45333,
   55.04572,
   54.6161,
   54.1657,
   53.69576,
   53.20751,
   52.70223,
   52.18118,
   51.64562,
   51.09678,
   50.53591,
   49.38288,
   48.19586,
   46.98367,
   42.03728,
   40.80858,
   39.59348,
   38.39598,
   37.2195,
   36.06684,
   34.94029,
   33.84166,
   32.77234,
   31.73332,
   30.72527,
   29.74858,
   28.80337,
   27.88956,
   27.0069,
   26.15498,
   25.33328,
   24.54116,
   23.77792,
   23.04281,
   22.335,
   21.65366,
   20.99792,
   20.36693,
   19.75979,
   19.17564,
   18.61362,
   18.07288,
   17.55258,
   17.05191,
   16.57009,
   16.10634,
   15.65992,
   15.23011,
   14.81621,
   14.41758,
   14.03355,
   13.66352,
   13.30689,
   12.9631,
   12.63161,
   12.00346,
   11.41856,
   10.87335,
   10.36461,
   9.889377,
   9.444968,
   9.028934,
   8.639045,
   8.27327,
   7.929755,
   7.606812,
   7.302899,
   7.016608,
   6.746653,
   6.491856,
   6.251139,
   6.023515,
   5.808078,
   5.410503,
   5.052528,
   4.729165,
   4.436165,
   4.169896,
   3.927243,
   3.705523,
   3.502417,
   3.315915,
   3.144265,
   2.985937,
   2.839594,
   2.578293,
   2.352509,
   2.156078,
   1.984112,
   1.832694,
   1.69866,
   1.579428,
   1.472881,
   1.291119,
   1.142537,
   1.019441,
   0.9162506,
   0.8288374,
   0.6896482,
   0.5846785,
   0.5033965,
   0.4390539,
   0.3871609,
   0.3871609,
   0};
   graph = new TGraph(235,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx19,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy19);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319","Projection of model(Sb_p1_PePe)",235,5.746,5.914);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->SetMaximum(64.11443);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB319->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]319);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_fx20[349] = {
   5.755,
   5.755,
   5.76,
   5.760312,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.7625,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.76625,
   5.7675,
   5.76875,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.7775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.795625,
   5.79625,
   5.796875,
   5.7975,
   5.798125,
   5.79875,
   5.799375,
   5.8,
   5.800313,
   5.800625,
   5.800937,
   5.80125,
   5.801562,
   5.801875,
   5.802188,
   5.8025,
   5.802812,
   5.803125,
   5.803281,
   5.803437,
   5.803594,
   5.80375,
   5.803906,
   5.804063,
   5.804219,
   5.804375,
   5.804531,
   5.804688,
   5.804844,
   5.805,
   5.805156,
   5.805312,
   5.805469,
   5.805625,
   5.805781,
   5.805937,
   5.806016,
   5.806094,
   5.806172,
   5.80625,
   5.806328,
   5.806406,
   5.806484,
   5.806563,
   5.806641,
   5.806719,
   5.806797,
   5.806875,
   5.806953,
   5.807031,
   5.807109,
   5.807187,
   5.807266,
   5.807344,
   5.807422,
   5.8075,
   5.807578,
   5.807656,
   5.807734,
   5.807812,
   5.807891,
   5.807969,
   5.808047,
   5.808125,
   5.808203,
   5.808281,
   5.808359,
   5.808438,
   5.808516,
   5.808594,
   5.808672,
   5.80875,
   5.808828,
   5.808906,
   5.809062,
   5.809219,
   5.809297,
   5.809375,
   5.809453,
   5.809531,
   5.809609,
   5.809648,
   5.809687,
   5.809727,
   5.809766,
   5.809805,
   5.809844,
   5.809883,
   5.809922,
   5.809961,
   5.81,
   5.810039,
   5.810078,
   5.810117,
   5.810156,
   5.810195,
   5.810234,
   5.810273,
   5.810313,
   5.810352,
   5.810391,
   5.81043,
   5.810469,
   5.810508,
   5.810547,
   5.810586,
   5.810625,
   5.810664,
   5.810703,
   5.810742,
   5.810781,
   5.81082,
   5.810859,
   5.810898,
   5.810937,
   5.810977,
   5.811016,
   5.811055,
   5.811094,
   5.811133,
   5.811172,
   5.811211,
   5.81125,
   5.811289,
   5.811328,
   5.811367,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811875,
   5.812031,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.813828,
   5.813906,
   5.813984,
   5.814063,
   5.814141,
   5.814219,
   5.814297,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814844,
   5.814922,
   5.815,
   5.815156,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.816094,
   5.81625,
   5.816406,
   5.816562,
   5.816719,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817656,
   5.817813,
   5.817969,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.827813,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830625,
   5.830781,
   5.830937,
   5.831094,
   5.83125,
   5.831406,
   5.831563,
   5.831719,
   5.831875,
   5.832031,
   5.832187,
   5.8325,
   5.833125,
   5.833438,
   5.83375,
   5.834062,
   5.834375,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835625,
   5.835938,
   5.83625,
   5.836562,
   5.836875,
   5.837188,
   5.8375,
   5.837813,
   5.838125,
   5.838437,
   5.83875,
   5.839063,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.84125,
   5.841875,
   5.8425,
   5.843125,
   5.84375,
   5.844375,
   5.845,
   5.845625,
   5.84625,
   5.8475,
   5.84875,
   5.85,
   5.85125,
   5.8525,
   5.85375,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_fy20[349] = {
   0,
   4.176621,
   4.176621,
   4.89041,
   5.507826,
   6.058431,
   6.559101,
   7.020551,
   7.450096,
   8.233184,
   8.936938,
   9.579011,
   10.17124,
   10.72202,
   11.72276,
   12.61613,
   13.42462,
   14.16379,
   14.84505,
   15.47713,
   16.06697,
   16.62031,
   17.63624,
   18.55767,
   19.41323,
   20.23185,
   21.04755,
   21.90638,
   22.37258,
   22.87919,
   23.44321,
   24.08804,
   24.45061,
   24.84686,
   25.28336,
   25.7682,
   26.31136,
   26.92538,
   27.62604,
   28.43354,
   28.88522,
   29.37395,
   29.90426,
   30.48137,
   31.11131,
   31.80103,
   32.55868,
   33.39372,
   34.31725,
   35.34236,
   35.89772,
   36.48447,
   37.10499,
   37.76188,
   38.45797,
   39.19636,
   39.98044,
   40.81392,
   41.70086,
   42.6457,
   43.65334,
   44.72911,
   45.87889,
   47.10913,
   48.42689,
   49.83991,
   51.3567,
   52.98653,
   53.84698,
   54.73956,
   55.6657,
   56.62685,
   57.62455,
   58.66039,
   59.73603,
   60.85318,
   62.01363,
   63.2192,
   64.47179,
   65.77335,
   67.12587,
   68.5314,
   69.99201,
   71.50981,
   73.08692,
   74.72545,
   76.42753,
   78.19522,
   80.03053,
   81.93541,
   83.91165,
   85.96092,
   88.08467,
   90.28411,
   92.56016,
   94.91334,
   97.34376,
   99.85102,
   102.4341,
   105.0913,
   107.8201,
   110.6172,
   113.4781,
   116.3973,
   119.3681,
   122.3824,
   128.5021,
   134.662,
   137.7205,
   140.7421,
   143.708,
   146.5979,
   149.3906,
   150.7435,
   152.0638,
   153.3486,
   154.595,
   155.8001,
   156.9612,
   158.0753,
   159.1398,
   160.152,
   161.1091,
   162.0088,
   162.8486,
   163.6263,
   164.3396,
   164.9866,
   165.5655,
   166.0747,
   166.5127,
   166.8784,
   167.1707,
   167.3888,
   167.5322,
   167.6006,
   167.5939,
   167.5122,
   167.3559,
   167.1257,
   166.8223,
   166.4469,
   166.0007,
   165.4853,
   164.9022,
   164.2533,
   163.5406,
   162.7663,
   161.9326,
   161.0421,
   160.0971,
   159.1004,
   158.0545,
   156.9623,
   155.8264,
   154.6497,
   153.4351,
   152.1852,
   150.903,
   148.2525,
   145.5052,
   142.6819,
   139.8022,
   133.9455,
   128.0637,
   122.2607,
   119.4146,
   116.6164,
   113.8727,
   111.1888,
   108.5691,
   106.017,
   103.5351,
   101.125,
   98.7879,
   96.52433,
   94.33429,
   92.21741,
   90.17292,
   88.1998,
   86.29675,
   84.46229,
   82.6948,
   80.9925,
   79.35357,
   77.7761,
   76.25814,
   74.79774,
   73.39293,
   72.04175,
   70.74227,
   69.49258,
   68.29081,
   67.13515,
   66.02382,
   64.95509,
   63.9273,
   62.93882,
   61.98809,
   61.07362,
   60.19396,
   59.34771,
   57.75018,
   56.27099,
   54.90093,
   53.63158,
   52.45522,
   51.36482,
   50.35397,
   49.41684,
   48.5481,
   47.74291,
   46.99687,
   46.30598,
   45.66658,
   45.07536,
   44.52931,
   44.02569,
   43.56201,
   43.13601,
   42.74563,
   42.38902,
   41.7705,
   41.26884,
   40.87461,
   40.58028,
   40.37994,
   40.26912,
   40.24462,
   40.30439,
   40.44742,
   40.67367,
   40.98404,
   41.38025,
   41.86488,
   42.44128,
   43.11358,
   43.88656,
   44.76567,
   45.75687,
   46.86646,
   47.46769,
   48.10094,
   48.76701,
   49.46663,
   50.20051,
   50.96926,
   51.77343,
   52.61342,
   53.4895,
   54.40175,
   55.35006,
   56.33403,
   57.35298,
   58.40589,
   60.60743,
   62.92157,
   65.32233,
   67.77329,
   70.22644,
   72.62188,
   73.77622,
   74.88888,
   75.94976,
   76.94855,
   77.8749,
   78.71863,
   79.46997,
   80.11982,
   80.66,
   81.08343,
   81.38443,
   81.48763,
   81.55879,
   81.59763,
   81.604,
   81.57785,
   81.51925,
   81.42838,
   81.30551,
   80.96544,
   80.50332,
   79.92494,
   79.23733,
   78.44864,
   77.56783,
   76.60447,
   75.56851,
   74.46998,
   73.3189,
   72.12498,
   69.64548,
   64.54392,
   62.02502,
   59.57748,
   57.22615,
   54.98742,
   52.87086,
   51.85987,
   50.88065,
   49.93312,
   49.01701,
   47.27728,
   45.65681,
   44.14971,
   42.74936,
   41.44877,
   40.24094,
   39.11898,
   38.07627,
   37.10652,
   36.20387,
   35.36284,
   34.57836,
   33.84578,
   33.16081,
   32.51954,
   31.9184,
   31.35413,
   30.32453,
   29.40998,
   28.59322,
   27.85992,
   27.19812,
   26.59781,
   26.05061,
   25.54945,
   25.08836,
   24.26686,
   23.5538,
   22.92537,
   22.36376,
   21.85547,
   21.39013,
   20.95967,
   20.17933,
   19.47766,
   18.83072,
   18.22246,
   17.08111,
   15.99886,
   14.94749,
   13.9121,
   12.88497,
   11.86253,
   10.84367,
   10.84367,
   10.84367,
   0};
   graph = new TGraph(349,Sb_p1_Pe_Norm[m12cc]_fx20,Sb_p1_Pe_Norm[m12cc]_fy20);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB420 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB420","Projection of model(Sb_p1_PePe)",349,5.74,5.92);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->SetMaximum(184.3607);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB420->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]420);
   
   graph->Draw("l");
   
   Double_t h_ds_1030_fx3005[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1030_fy3005[28] = {
   8.528634,
   13.26208,
   17.62868,
   10.45393,
   12.20779,
   36.88148,
   17.62783,
   25.4667,
   34.39486,
   102.1877,
   95.61628,
   65.64386,
   29.4295,
   68.61373,
   69.60699,
   46.60675,
   38.67245,
   24.31751,
   9.079713,
   36.81461,
   14.06029,
   10.81952,
   17.57415,
   -10.15543,
   10.50251,
   8.279404,
   25.57199,
   21.10977};
   Double_t h_ds_1030_felx3005[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1030_fely3005[28] = {
   5.909831,
   7.369128,
   8.106289,
   8.178104,
   8.227528,
   10.87115,
   9.391014,
   10.42466,
   11.60789,
   16.64332,
   17.38952,
   14.32405,
   13.90853,
   16.8283,
   17.76349,
   14.69596,
   13.13765,
   11.94178,
   11.22609,
   12.64588,
   11.82896,
   11.6287,
   11.90783,
   10.54929,
   11.76195,
   11.47667,
   12.98251,
   12.49395};
   Double_t h_ds_1030_fehx3005[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1030_fehy3005[28] = {
   5.909831,
   7.369128,
   8.106289,
   8.178104,
   8.227528,
   10.87115,
   9.391014,
   10.42466,
   11.60789,
   16.64332,
   17.38952,
   14.32405,
   13.90853,
   16.8283,
   17.76349,
   14.69596,
   13.13765,
   11.94178,
   11.22609,
   12.64588,
   11.82896,
   11.6287,
   11.90783,
   10.54929,
   11.76195,
   11.47667,
   12.98251,
   12.49395};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(28,h_ds_1030_fx3005,h_ds_1030_fy3005,h_ds_1030_felx3005,h_ds_1030_fehx3005,h_ds_1030_fely3005,h_ds_1030_fehy3005);
   grae->SetName("h_ds_1030");
   grae->SetTitle("Histogram of ds_1030_plot__m12cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_103030013005 = new TH1F("Graph_Graph_h_ds_103030013005","Histogram of ds_1030_plot__m12cc",100,5.746,5.914);
   Graph_Graph_h_ds_103030013005->SetMinimum(-34.65828);
   Graph_Graph_h_ds_103030013005->SetMaximum(132.7846);
   Graph_Graph_h_ds_103030013005->SetDirectory(0);
   Graph_Graph_h_ds_103030013005->SetStats(0);
   Graph_Graph_h_ds_103030013005->SetMarkerStyle(20);
   Graph_Graph_h_ds_103030013005->SetMarkerSize(1.2);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_103030013005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_103030013005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_103030013005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_103030013005->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_103030013005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_103030013005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_103030013005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_103030013005->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_103030013005->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_103030013005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_103030013005);
   
   grae->Draw("zp");
   
   TH1D *frame_1bb001c0__10 = new TH1D("frame_1bb001c0__10","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1bb001c0__10->SetBinContent(1,175.9806);
   frame_1bb001c0__10->SetMinimum(-19.99);
   frame_1bb001c0__10->SetMaximum(200);
   frame_1bb001c0__10->SetEntries(3);
   frame_1bb001c0__10->SetDirectory(0);
   frame_1bb001c0__10->SetStats(0);
   frame_1bb001c0__10->SetMarkerStyle(20);
   frame_1bb001c0__10->SetMarkerSize(1.2);
   frame_1bb001c0__10->GetXaxis()->SetNdivisions(504);
   frame_1bb001c0__10->GetXaxis()->SetLabelFont(133);
   frame_1bb001c0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_1bb001c0__10->GetXaxis()->SetLabelSize(45);
   frame_1bb001c0__10->GetXaxis()->SetTitleSize(-1);
   frame_1bb001c0__10->GetXaxis()->SetTitleOffset(1);
   frame_1bb001c0__10->GetXaxis()->SetTitleFont(132);
   frame_1bb001c0__10->GetYaxis()->SetNdivisions(504);
   frame_1bb001c0__10->GetYaxis()->SetLabelFont(133);
   frame_1bb001c0__10->GetYaxis()->SetLabelSize(45);
   frame_1bb001c0__10->GetYaxis()->SetTitleSize(0.05);
   frame_1bb001c0__10->GetYaxis()->SetTitleFont(132);
   frame_1bb001c0__10->GetZaxis()->SetLabelFont(132);
   frame_1bb001c0__10->GetZaxis()->SetLabelSize(0.05);
   frame_1bb001c0__10->GetZaxis()->SetTitleSize(0.05);
   frame_1bb001c0__10->GetZaxis()->SetTitleOffset(1);
   frame_1bb001c0__10->GetZaxis()->SetTitleFont(132);
   frame_1bb001c0__10->Draw("AXISSAME");
   pad_glFig3_0_1->Modified();
   glFig3->cd();
  
// ------------>Primitives in pad: pad_glFig3_1_1
   TPad *pad_glFig3_1_1 = new TPad("pad_glFig3_1_1", "",0.525,0.525,1,1);
   pad_glFig3_1_1->Draw();
   pad_glFig3_1_1->cd();
   pad_glFig3_1_1->Range(5.76014,-19.99,5.916298,225.8812);
   pad_glFig3_1_1->SetFillColor(0);
   pad_glFig3_1_1->SetBorderMode(0);
   pad_glFig3_1_1->SetBorderSize(0);
   pad_glFig3_1_1->SetTickx(1);
   pad_glFig3_1_1->SetTicky(1);
   pad_glFig3_1_1->SetLeftMargin(0);
   pad_glFig3_1_1->SetBottomMargin(0);
   pad_glFig3_1_1->SetFrameBorderMode(0);
   pad_glFig3_1_1->SetFrameBorderMode(0);
   
   TH1D *frame_1d620b20__11 = new TH1D("frame_1d620b20__11","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1d620b20__11->SetBinContent(1,158.5785);
   frame_1d620b20__11->SetMinimum(-19.99);
   frame_1d620b20__11->SetMaximum(200);
   frame_1d620b20__11->SetEntries(2);
   frame_1d620b20__11->SetDirectory(0);
   frame_1d620b20__11->SetStats(0);
   frame_1d620b20__11->SetMarkerStyle(20);
   frame_1d620b20__11->SetMarkerSize(1.2);
   frame_1d620b20__11->GetXaxis()->SetNdivisions(504);
   frame_1d620b20__11->GetXaxis()->SetLabelFont(133);
   frame_1d620b20__11->GetXaxis()->SetLabelOffset(0.015);
   frame_1d620b20__11->GetXaxis()->SetLabelSize(45);
   frame_1d620b20__11->GetXaxis()->SetTitleSize(-1);
   frame_1d620b20__11->GetXaxis()->SetTitleOffset(1);
   frame_1d620b20__11->GetXaxis()->SetTitleFont(132);
   frame_1d620b20__11->GetYaxis()->SetNdivisions(504);
   frame_1d620b20__11->GetYaxis()->SetLabelFont(133);
   frame_1d620b20__11->GetYaxis()->SetLabelSize(45);
   frame_1d620b20__11->GetYaxis()->SetTitleSize(0.05);
   frame_1d620b20__11->GetYaxis()->SetTitleFont(132);
   frame_1d620b20__11->GetZaxis()->SetLabelFont(132);
   frame_1d620b20__11->GetZaxis()->SetLabelSize(0.05);
   frame_1d620b20__11->GetZaxis()->SetTitleSize(0.05);
   frame_1d620b20__11->GetZaxis()->SetTitleOffset(1);
   frame_1d620b20__11->GetZaxis()->SetTitleFont(132);
   frame_1d620b20__11->Draw("FUNC");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx21[153] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760547,
   5.760625,
   5.760703,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762656,
   5.762812,
   5.762969,
   5.763125,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.768437,
   5.76875,
   5.769063,
   5.769375,
   5.769687,
   5.77,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.785625,
   5.78625,
   5.786875,
   5.7875,
   5.788125,
   5.78875,
   5.789375,
   5.79,
   5.790625,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.84125,
   5.8425,
   5.84375,
   5.845,
   5.84625,
   5.8475,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.8975,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy21[153] = {
   0,
   3.732377,
   3.732377,
   3.902118,
   4.064453,
   4.220238,
   4.370173,
   4.514841,
   4.654734,
   4.790271,
   4.921811,
   5.049667,
   5.174113,
   5.413708,
   5.642218,
   5.86094,
   6.070936,
   6.273082,
   6.468116,
   6.656666,
   6.839268,
   7.01639,
   7.188436,
   7.355766,
   7.518695,
   7.677505,
   7.832448,
   7.98375,
   8.27623,
   8.556367,
   8.825347,
   9.084169,
   9.333687,
   9.574638,
   9.807661,
   10.03332,
   10.2521,
   10.46445,
   10.67076,
   10.87137,
   11.06662,
   11.25678,
   11.44211,
   11.62285,
   11.79922,
   11.97143,
   12.13964,
   12.30404,
   12.46478,
   12.62201,
   12.92647,
   13.21839,
   13.49863,
   13.76797,
   14.02706,
   14.27651,
   14.51687,
   14.74862,
   14.97219,
   15.188,
   15.3964,
   15.59775,
   15.79233,
   15.98044,
   16.16235,
   16.33829,
   16.5085,
   16.67318,
   16.83254,
   16.98676,
   17.136,
   17.28045,
   17.42024,
   17.55552,
   17.68644,
   17.81311,
   17.93566,
   18.05421,
   18.16886,
   18.27973,
   18.3869,
   18.49048,
   18.59056,
   18.68722,
   18.87061,
   19.04127,
   19.19978,
   19.34666,
   19.48238,
   19.60742,
   19.72217,
   19.82704,
   19.92239,
   20.00856,
   20.08587,
   20.15464,
   20.21513,
   20.26763,
   20.3124,
   20.34966,
   20.37966,
   20.40261,
   20.41873,
   20.4282,
   20.43124,
   20.428,
   20.41868,
   20.40343,
   20.38243,
   20.35582,
   20.32375,
   20.28637,
   20.24381,
   20.19621,
   20.1437,
   20.0864,
   20.02443,
   19.95791,
   19.88696,
   19.81168,
   19.73218,
   19.64856,
   19.56093,
   19.46939,
   19.37402,
   19.27492,
   19.17219,
   19.0659,
   18.95616,
   18.72663,
   18.48424,
   18.22962,
   17.96338,
   17.6861,
   17.39833,
   17.10062,
   16.79349,
   16.47745,
   16.15299,
   15.8206,
   15.48073,
   15.13386,
   14.78043,
   14.42088,
   14.05565,
   13.68516,
   13.30983,
   12.93007,
   12.54631,
   12.15895,
   12.15895,
   12.15895,
   0};
   graph = new TGraph(153,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx21,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy21);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521","Projection of model(Sb_n1_NeNe)",153,5.74,5.92);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->SetMaximum(22.47436);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB521->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]521);
   
   graph->Draw("l");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx22[257] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.799375,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.803125,
   5.80375,
   5.804063,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805937,
   5.80625,
   5.806563,
   5.806875,
   5.807187,
   5.8075,
   5.807812,
   5.807969,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809219,
   5.809375,
   5.809531,
   5.809687,
   5.809844,
   5.81,
   5.810156,
   5.810313,
   5.810469,
   5.810625,
   5.810781,
   5.810859,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811797,
   5.811875,
   5.811953,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814727,
   5.814766,
   5.814805,
   5.814844,
   5.814883,
   5.814922,
   5.814961,
   5.815,
   5.815039,
   5.815078,
   5.815117,
   5.815156,
   5.815195,
   5.815234,
   5.815273,
   5.815313,
   5.815352,
   5.815391,
   5.81543,
   5.815469,
   5.815508,
   5.815547,
   5.815586,
   5.815625,
   5.815664,
   5.815703,
   5.815742,
   5.815781,
   5.81582,
   5.815859,
   5.815898,
   5.815938,
   5.815977,
   5.816016,
   5.816055,
   5.816094,
   5.816133,
   5.816172,
   5.816211,
   5.81625,
   5.816289,
   5.816328,
   5.816367,
   5.816406,
   5.816445,
   5.816484,
   5.816523,
   5.816562,
   5.816641,
   5.816719,
   5.816797,
   5.816875,
   5.816953,
   5.817031,
   5.817188,
   5.817344,
   5.817422,
   5.8175,
   5.817578,
   5.817656,
   5.817734,
   5.817813,
   5.817891,
   5.817969,
   5.818047,
   5.818125,
   5.818203,
   5.818281,
   5.818359,
   5.818437,
   5.818516,
   5.818594,
   5.818672,
   5.81875,
   5.818828,
   5.818906,
   5.818984,
   5.819063,
   5.819141,
   5.819219,
   5.819297,
   5.819375,
   5.819453,
   5.819531,
   5.819609,
   5.819688,
   5.819766,
   5.819844,
   5.819922,
   5.82,
   5.820078,
   5.820156,
   5.820234,
   5.820312,
   5.820391,
   5.820469,
   5.820625,
   5.820781,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.828125,
   5.82875,
   5.829375,
   5.83,
   5.830625,
   5.83125,
   5.831875,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.8425,
   5.845,
   5.8475,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy22[257] = {
   0,
   0.0332366,
   0.1070306,
   0.1807091,
   0.27717,
   0.4156711,
   0.5100571,
   0.6292846,
   0.7829142,
   0.9853746,
   1.259261,
   1.433704,
   1.641519,
   1.891562,
   2.195768,
   2.570523,
   2.79119,
   3.038771,
   3.317709,
   3.633383,
   3.992354,
   4.402678,
   4.874337,
   5.419791,
   5.724948,
   6.054748,
   6.411833,
   6.799196,
   7.220237,
   7.678834,
   8.179419,
   8.727075,
   9.327643,
   9.987864,
   10.71554,
   11.51971,
   12.41092,
   12.89293,
   13.40147,
   13.93841,
   14.50578,
   15.10577,
   15.74078,
   16.41339,
   17.12641,
   17.88291,
   18.68621,
   19.53992,
   20.44799,
   21.41469,
   22.44468,
   23.54302,
   24.71521,
   25.96721,
   27.3055,
   28.73709,
   29.49021,
   30.26953,
   31.07609,
   31.91097,
   32.77527,
   33.67014,
   34.59676,
   35.55635,
   36.55017,
   37.57951,
   38.64567,
   39.75,
   40.89386,
   42.07866,
   43.30577,
   44.57662,
   45.8926,
   47.2551,
   48.66551,
   50.12515,
   51.63532,
   53.19724,
   54.81203,
   56.48072,
   58.20421,
   59.98323,
   61.8183,
   63.70972,
   65.65755,
   67.66148,
   69.7209,
   71.83475,
   74.00153,
   76.21922,
   78.48521,
   80.79627,
   83.14846,
   85.53709,
   105.1073,
   107.4664,
   109.7655,
   111.9905,
   114.1265,
   115.1565,
   116.1585,
   117.1308,
   118.0714,
   118.9784,
   119.8501,
   120.6845,
   121.48,
   122.2348,
   122.9473,
   123.6158,
   124.2389,
   124.8151,
   125.3431,
   125.8217,
   126.2498,
   126.6263,
   126.9503,
   127.2212,
   127.4382,
   127.601,
   127.709,
   127.7622,
   127.7604,
   127.7037,
   127.5923,
   127.4266,
   127.2071,
   126.9343,
   126.609,
   126.2322,
   125.8047,
   125.3278,
   124.8025,
   124.2304,
   123.6126,
   122.9508,
   122.2465,
   121.5013,
   120.7169,
   119.8951,
   119.0377,
   118.1464,
   117.2231,
   116.2697,
   115.288,
   114.2798,
   113.2472,
   111.1155,
   108.9074,
   106.637,
   104.3176,
   101.9619,
   99.58176,
   94.79078,
   90.02096,
   87.66374,
   85.33372,
   83.0364,
   80.7765,
   78.55798,
   76.38415,
   74.25767,
   72.18068,
   70.15477,
   68.18111,
   66.26045,
   64.3932,
   62.57946,
   60.81906,
   59.1116,
   57.45649,
   55.85297,
   54.30015,
   52.79703,
   51.3425,
   49.93541,
   48.57453,
   47.2586,
   45.98635,
   44.75646,
   43.56764,
   42.41856,
   41.30795,
   40.23451,
   39.19697,
   38.19411,
   37.2247,
   36.28755,
   35.38152,
   34.50546,
   33.6583,
   32.83897,
   32.04644,
   31.27973,
   30.53788,
   29.12508,
   27.80103,
   26.55925,
   25.39373,
   24.2989,
   23.26965,
   22.30125,
   21.38934,
   20.52992,
   19.71928,
   18.95403,
   18.23103,
   17.54738,
   16.90043,
   16.28772,
   15.70698,
   15.15612,
   14.63319,
   14.13643,
   13.21486,
   12.37961,
   11.62051,
   10.9288,
   10.29691,
   9.718274,
   9.187184,
   8.698651,
   8.248313,
   7.832342,
   7.447368,
   7.09042,
   6.758866,
   6.162864,
   5.643605,
   5.188511,
   4.787462,
   4.432238,
   4.116117,
   3.833558,
   3.579964,
   3.144928,
   2.787003,
   2.488896,
   2.2379,
   2.024513,
   1.841515,
   1.54565,
   1.318681,
   1.140539,
   0.9979909,
   0.786305,
   0.63872,
   0.5313833,
   0.4506492,
   0.3882389,
   0.3388854,
   0.2991031,
   0.2665075,
   0.2394211,
   0.2166343,
   0.2166343,
   0};
   graph = new TGraph(257,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx22,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy22);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622","Projection of model(Sb_n1_NeNe)",257,5.746,5.914);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->SetMaximum(140.5384);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB622->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]622);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx23[240] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.81625,
   5.816875,
   5.8175,
   5.818125,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.827344,
   5.8275,
   5.827656,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.83,
   5.830156,
   5.830312,
   5.830469,
   5.830625,
   5.830781,
   5.830937,
   5.83125,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.832656,
   5.832812,
   5.832891,
   5.832969,
   5.833047,
   5.833125,
   5.833203,
   5.833281,
   5.833359,
   5.833438,
   5.833516,
   5.833594,
   5.833672,
   5.83375,
   5.833828,
   5.833906,
   5.833984,
   5.834062,
   5.834141,
   5.834219,
   5.834297,
   5.834375,
   5.834453,
   5.834531,
   5.834609,
   5.834687,
   5.834766,
   5.834844,
   5.834922,
   5.835,
   5.835078,
   5.835156,
   5.835234,
   5.835313,
   5.835391,
   5.835469,
   5.835547,
   5.835625,
   5.835703,
   5.835781,
   5.835859,
   5.835938,
   5.836016,
   5.836094,
   5.836172,
   5.83625,
   5.836328,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839531,
   5.839688,
   5.839844,
   5.84,
   5.840156,
   5.840312,
   5.840469,
   5.840625,
   5.840781,
   5.840937,
   5.841094,
   5.84125,
   5.841406,
   5.841563,
   5.841719,
   5.841875,
   5.842031,
   5.842187,
   5.842344,
   5.8425,
   5.842656,
   5.842812,
   5.842969,
   5.843125,
   5.843281,
   5.843438,
   5.843594,
   5.84375,
   5.843906,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845313,
   5.845625,
   5.845937,
   5.84625,
   5.846562,
   5.846875,
   5.847188,
   5.8475,
   5.847812,
   5.848125,
   5.848438,
   5.84875,
   5.849063,
   5.849375,
   5.849687,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.853125,
   5.85375,
   5.854375,
   5.855,
   5.855625,
   5.85625,
   5.856875,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.86375,
   5.865,
   5.86625,
   5.8675,
   5.86875,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy23[240] = {
   0,
   0.02229094,
   0.0682858,
   0.1086615,
   0.1551772,
   0.2131565,
   0.2888997,
   0.3917721,
   0.4578064,
   0.5370606,
   0.6332646,
   0.7515079,
   0.8988722,
   0.9864673,
   1.085431,
   1.197753,
   1.325869,
   1.472777,
   1.642202,
   1.838812,
   1.949096,
   2.068505,
   2.198034,
   2.338814,
   2.492132,
   2.659457,
   2.842473,
   3.043111,
   3.263598,
   3.506506,
   3.774812,
   4.071982,
   4.232628,
   4.402053,
   4.580872,
   4.769746,
   4.969394,
   5.180595,
   5.404193,
   5.641106,
   5.892329,
   6.158942,
   6.442123,
   6.743146,
   7.063399,
   7.404392,
   7.767761,
   8.155285,
   8.568894,
   9.010678,
   9.482901,
   9.988004,
   10.2537,
   10.52862,
   10.81312,
   11.10757,
   11.41236,
   11.72787,
   12.05453,
   12.39274,
   12.74293,
   13.10555,
   13.48104,
   13.86986,
   14.27246,
   14.68932,
   15.12089,
   15.56766,
   16.03007,
   16.5086,
   17.00368,
   17.51574,
   18.0452,
   18.59243,
   19.15778,
   19.74155,
   20.34399,
   20.96529,
   21.60556,
   22.26483,
   22.94304,
   23.63999,
   24.35538,
   25.08874,
   25.83944,
   26.60668,
   27.38945,
   28.18651,
   28.99639,
   29.81736,
   31.48425,
   34.84278,
   35.66834,
   36.48046,
   37.27477,
   38.04668,
   38.7914,
   39.50404,
   39.84678,
   40.17963,
   40.50198,
   40.81323,
   41.11275,
   41.39996,
   41.67429,
   41.93517,
   42.18204,
   42.41441,
   42.63175,
   42.83362,
   43.01956,
   43.18916,
   43.34207,
   43.47792,
   43.59644,
   43.69736,
   43.78047,
   43.84558,
   43.89258,
   43.92138,
   43.93194,
   43.92426,
   43.89841,
   43.85446,
   43.79257,
   43.71292,
   43.61573,
   43.50127,
   43.36986,
   43.22182,
   43.05754,
   42.87743,
   42.68193,
   42.47151,
   42.24667,
   42.00792,
   41.7558,
   41.49087,
   41.21371,
   40.92488,
   40.62498,
   40.31461,
   39.99438,
   39.66489,
   38.98054,
   38.26637,
   37.52705,
   36.76713,
   35.99093,
   34.40585,
   31.20201,
   29.62817,
   28.85585,
   28.09541,
   27.34821,
   26.61534,
   25.89773,
   25.19609,
   24.51101,
   23.84289,
   23.19202,
   22.55859,
   21.94264,
   21.34418,
   20.76309,
   20.19922,
   19.65236,
   19.12223,
   18.60854,
   18.11095,
   17.62909,
   17.1626,
   16.71107,
   16.2741,
   15.85127,
   15.44218,
   15.04639,
   14.6635,
   14.2931,
   13.93476,
   13.5881,
   13.25271,
   12.92821,
   12.61422,
   12.31037,
   12.01631,
   11.73168,
   11.45616,
   10.9311,
   10.43864,
   9.976467,
   9.542409,
   9.134461,
   8.750764,
   8.389598,
   8.049372,
   7.728618,
   7.42598,
   7.140207,
   6.870143,
   6.614723,
   6.372962,
   6.143952,
   5.926852,
   5.720887,
   5.52534,
   5.339546,
   4.994806,
   4.682273,
   4.398166,
   4.139222,
   3.90262,
   3.685909,
   3.48696,
   3.30391,
   3.135133,
   2.979197,
   2.834847,
   2.70097,
   2.46082,
   2.252134,
   2.069659,
   1.909186,
   1.767312,
   1.641261,
   1.528756,
   1.427914,
   1.337165,
   1.255198,
   1.113345,
   0.9953535,
   0.8961031,
   0.8117783,
   0.7394903,
   0.6770194,
   0.5749808,
   0.4957178,
   0.432814,
   0.432814,
   0};
   graph = new TGraph(240,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx23,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy23);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723","Projection of model(Sb_n1_NeNe)",240,5.746,5.914);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->SetMaximum(48.32513);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB723->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]723);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_fx24[331] = {
   5.755,
   5.755,
   5.76,
   5.760312,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.7625,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.76625,
   5.7675,
   5.76875,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.7775,
   5.78,
   5.7825,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.803125,
   5.80375,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805937,
   5.80625,
   5.806563,
   5.806875,
   5.807187,
   5.8075,
   5.807812,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809219,
   5.809375,
   5.809531,
   5.809687,
   5.809844,
   5.81,
   5.810156,
   5.810313,
   5.810469,
   5.810625,
   5.810781,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811797,
   5.811875,
   5.811953,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814805,
   5.814844,
   5.814883,
   5.814922,
   5.814961,
   5.815,
   5.815039,
   5.815078,
   5.815117,
   5.815156,
   5.815195,
   5.815234,
   5.815273,
   5.815313,
   5.815352,
   5.815391,
   5.81543,
   5.815469,
   5.815508,
   5.815547,
   5.815586,
   5.815625,
   5.815664,
   5.815703,
   5.815742,
   5.815781,
   5.81582,
   5.815859,
   5.815898,
   5.815938,
   5.815977,
   5.816016,
   5.816055,
   5.816094,
   5.816133,
   5.816172,
   5.816211,
   5.81625,
   5.816289,
   5.816328,
   5.816367,
   5.816406,
   5.816445,
   5.816484,
   5.816562,
   5.816641,
   5.816719,
   5.816797,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817578,
   5.817656,
   5.817734,
   5.817813,
   5.817891,
   5.817969,
   5.818047,
   5.818125,
   5.818203,
   5.818281,
   5.818359,
   5.818437,
   5.818516,
   5.818594,
   5.818672,
   5.81875,
   5.818828,
   5.818906,
   5.818984,
   5.819063,
   5.819141,
   5.819219,
   5.819297,
   5.819375,
   5.819453,
   5.819531,
   5.819609,
   5.819688,
   5.819766,
   5.819844,
   5.819922,
   5.82,
   5.820078,
   5.820156,
   5.820312,
   5.820469,
   5.820625,
   5.820781,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.827813,
   5.828125,
   5.828437,
   5.82875,
   5.829063,
   5.829375,
   5.829688,
   5.83,
   5.830312,
   5.830625,
   5.830937,
   5.83125,
   5.831875,
   5.832187,
   5.8325,
   5.832656,
   5.832812,
   5.832969,
   5.833125,
   5.833281,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836875,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.83875,
   5.839063,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_fy24[331] = {
   0,
   3.787904,
   3.787904,
   4.436009,
   4.996896,
   5.497349,
   5.952649,
   6.3725,
   6.763525,
   7.476936,
   8.118737,
   8.704893,
   9.246102,
   9.749954,
   10.66678,
   11.48687,
   12.23042,
   12.91138,
   13.53994,
   14.12385,
   14.6692,
   15.18096,
   16.11972,
   16.96712,
   17.74513,
   18.47371,
   19.86763,
   20.58768,
   21.37836,
   21.82098,
   22.31142,
   22.86718,
   23.51245,
   23.87881,
   24.28143,
   24.72705,
   25.22394,
   25.7823,
   26.41482,
   27.13746,
   27.53871,
   27.9705,
   28.43626,
   28.93992,
   29.48595,
   30.07946,
   30.72636,
   31.43343,
   32.20851,
   33.06071,
   34.00062,
   35.0406,
   35.60254,
   36.19512,
   36.82054,
   37.48119,
   38.17967,
   38.91881,
   39.70167,
   40.53158,
   41.41218,
   42.34741,
   43.34155,
   44.39928,
   45.52566,
   46.72621,
   48.00691,
   49.37423,
   50.83519,
   52.39738,
   53.21895,
   54.06893,
   54.94844,
   55.85861,
   56.80063,
   57.77573,
   58.78516,
   59.83021,
   60.91219,
   62.03245,
   63.19236,
   64.39331,
   65.63669,
   66.92392,
   68.2564,
   69.63553,
   71.06268,
   72.5392,
   74.06636,
   75.6454,
   77.27745,
   78.96353,
   80.70454,
   82.50121,
   84.35408,
   86.26345,
   88.22935,
   90.25152,
   92.32931,
   94.46169,
   96.64716,
   98.88368,
   101.1687,
   103.4989,
   105.8704,
   108.2785,
   128.0109,
   130.3911,
   132.7116,
   134.9581,
   137.1158,
   139.1697,
   140.153,
   141.1047,
   142.0229,
   142.9057,
   143.7514,
   144.5582,
   145.3244,
   146.0482,
   146.7282,
   147.3628,
   147.9506,
   148.4903,
   148.9806,
   149.4204,
   149.8087,
   150.1446,
   150.4274,
   150.6564,
   150.8312,
   150.9514,
   151.0167,
   151.0271,
   150.9827,
   150.8837,
   150.7304,
   150.5234,
   150.2631,
   149.9505,
   149.5863,
   149.1716,
   148.7075,
   148.1951,
   147.6359,
   147.0312,
   146.3824,
   145.6913,
   144.9593,
   144.1882,
   143.3798,
   142.5358,
   141.658,
   140.7483,
   139.8086,
   138.8406,
   136.8274,
   134.7237,
   132.544,
   130.3022,
   128.0117,
   123.3347,
   118.6039,
   113.8957,
   109.2715,
   107.0062,
   104.7787,
   102.5931,
   100.4524,
   98.35957,
   96.3166,
   94.32512,
   92.38631,
   90.50093,
   88.66939,
   86.8918,
   85.168,
   83.4976,
   81.88001,
   80.31448,
   78.80014,
   77.33597,
   75.92091,
   74.55379,
   73.23339,
   71.95848,
   70.72777,
   69.53997,
   68.39378,
   67.28791,
   66.22107,
   65.19199,
   64.19942,
   63.24211,
   62.31888,
   61.42854,
   60.56994,
   59.74198,
   58.94357,
   57.43125,
   56.02503,
   54.71746,
   53.50166,
   52.37124,
   51.32031,
   50.34344,
   49.43563,
   48.59229,
   47.8092,
   47.0825,
   46.40864,
   45.78436,
   45.20671,
   44.67296,
   44.18062,
   43.72742,
   43.31128,
   42.93032,
   42.58281,
   42.26717,
   41.98199,
   41.72597,
   41.29681,
   40.97164,
   40.74397,
   40.60866,
   40.56179,
   40.60047,
   40.72273,
   40.92742,
   41.2141,
   41.58295,
   42.03466,
   42.57033,
   43.19135,
   43.89924,
   44.6955,
   45.58136,
   46.55755,
   47.6239,
   48.77906,
   50.01989,
   51.34107,
   52.73439,
   54.18819,
   55.68676,
   58.73233,
   60.22421,
   61.65108,
   62.32839,
   62.97507,
   63.58609,
   64.15646,
   64.68126,
   65.15578,
   65.57555,
   65.93646,
   66.23483,
   66.4675,
   66.6319,
   66.7261,
   66.74887,
   66.69967,
   66.5787,
   66.38688,
   66.12583,
   65.79779,
   65.40563,
   64.95272,
   64.44289,
   63.88035,
   63.26956,
   62.61519,
   61.92203,
   61.19489,
   59.65767,
   58.04018,
   56.37593,
   53.01989,
   51.37278,
   49.76849,
   48.21853,
   46.73093,
   45.31084,
   43.96103,
   42.68242,
   41.47449,
   40.33568,
   39.26367,
   38.25564,
   37.30844,
   36.41874,
   35.58317,
   34.79836,
   34.06102,
   33.36799,
   32.71624,
   32.10291,
   31.5253,
   30.9809,
   30.46733,
   29.52412,
   28.67996,
   27.92139,
   27.23691,
   26.61672,
   26.05245,
   25.53697,
   25.06416,
   24.62881,
   24.2264,
   23.50548,
   22.87628,
   22.31984,
   21.82169,
   21.37067,
   20.95805,
   20.57696,
   19.88856,
   19.27327,
   18.70971,
   18.1833,
   17.20419,
   16.28453,
   15.397,
   14.52664,
   13.66521,
   12.8084,
   12.8084,
   12.8084,
   0};
   graph = new TGraph(331,Sb_n1_Ne_Norm[m13cc]_fx24,Sb_n1_Ne_Norm[m13cc]_fy24);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB824 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB824","Projection of model(Sb_n1_NeNe)",331,5.74,5.92);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->SetMaximum(166.1298);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB824->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]824);
   
   graph->Draw("l");
   
   Double_t h_ds_1050_fx3006[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1050_fy3006[28] = {
   19.13148,
   10.2773,
   22.77377,
   13.02739,
   12.63787,
   14.56064,
   17.50286,
   17.12729,
   19.75612,
   29.94832,
   92.58212,
   110.7438,
   55.9758,
   42.83513,
   72.01083,
   42.55796,
   42.50216,
   20.36052,
   26.57758,
   -0.2724802,
   28.52191,
   2.268347,
   21.31442,
   32.80771,
   31.21624,
   -1.534623,
   15.1758,
   14.85301};
   Double_t h_ds_1050_felx3006[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1050_fely3006[28] = {
   7.066886,
   6.755207,
   8.368698,
   8.584252,
   8.203901,
   9.269065,
   9.626328,
   9.539231,
   10.0819,
   11.56082,
   16.19362,
   17.47947,
   14.19081,
   14.33035,
   17.33693,
   15.95957,
   13.99632,
   12.05481,
   12.13254,
   10.62746,
   12.41105,
   11.0812,
   11.84732,
   12.72024,
   12.9809,
   10.85457,
   12.09959,
   12.14272};
   Double_t h_ds_1050_fehx3006[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1050_fehy3006[28] = {
   7.066886,
   6.755207,
   8.368698,
   8.584252,
   8.203901,
   9.269065,
   9.626328,
   9.539231,
   10.0819,
   11.56082,
   16.19362,
   17.47947,
   14.19081,
   14.33035,
   17.33693,
   15.95957,
   13.99632,
   12.05481,
   12.13254,
   10.62746,
   12.41105,
   11.0812,
   11.84732,
   12.72024,
   12.9809,
   10.85457,
   12.09959,
   12.14272};
   grae = new TGraphAsymmErrors(28,h_ds_1050_fx3006,h_ds_1050_fy3006,h_ds_1050_felx3006,h_ds_1050_fehx3006,h_ds_1050_fely3006,h_ds_1050_fehy3006);
   grae->SetName("h_ds_1050");
   grae->SetTitle("Histogram of ds_1050_plot__m13cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_105030023006 = new TH1F("Graph_Graph_h_ds_105030023006","Histogram of ds_1050_plot__m13cc",100,5.746,5.914);
   Graph_Graph_h_ds_105030023006->SetMinimum(-26.45043);
   Graph_Graph_h_ds_105030023006->SetMaximum(142.2845);
   Graph_Graph_h_ds_105030023006->SetDirectory(0);
   Graph_Graph_h_ds_105030023006->SetStats(0);
   Graph_Graph_h_ds_105030023006->SetMarkerStyle(20);
   Graph_Graph_h_ds_105030023006->SetMarkerSize(1.2);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_105030023006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_105030023006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_105030023006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_105030023006->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_105030023006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_105030023006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_105030023006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_105030023006->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_105030023006->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_105030023006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_105030023006);
   
   grae->Draw("zp");
   
   TH1D *frame_1d620b20__12 = new TH1D("frame_1d620b20__12","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1d620b20__12->SetBinContent(1,158.5785);
   frame_1d620b20__12->SetMinimum(-19.99);
   frame_1d620b20__12->SetMaximum(200);
   frame_1d620b20__12->SetEntries(2);
   frame_1d620b20__12->SetDirectory(0);
   frame_1d620b20__12->SetStats(0);
   frame_1d620b20__12->SetMarkerStyle(20);
   frame_1d620b20__12->SetMarkerSize(1.2);
   frame_1d620b20__12->GetXaxis()->SetNdivisions(504);
   frame_1d620b20__12->GetXaxis()->SetLabelFont(133);
   frame_1d620b20__12->GetXaxis()->SetLabelOffset(0.015);
   frame_1d620b20__12->GetXaxis()->SetLabelSize(45);
   frame_1d620b20__12->GetXaxis()->SetTitleSize(-1);
   frame_1d620b20__12->GetXaxis()->SetTitleOffset(1);
   frame_1d620b20__12->GetXaxis()->SetTitleFont(132);
   frame_1d620b20__12->GetYaxis()->SetNdivisions(504);
   frame_1d620b20__12->GetYaxis()->SetLabelFont(133);
   frame_1d620b20__12->GetYaxis()->SetLabelSize(45);
   frame_1d620b20__12->GetYaxis()->SetTitleSize(0.05);
   frame_1d620b20__12->GetYaxis()->SetTitleFont(132);
   frame_1d620b20__12->GetZaxis()->SetLabelFont(132);
   frame_1d620b20__12->GetZaxis()->SetLabelSize(0.05);
   frame_1d620b20__12->GetZaxis()->SetTitleSize(0.05);
   frame_1d620b20__12->GetZaxis()->SetTitleOffset(1);
   frame_1d620b20__12->GetZaxis()->SetTitleFont(132);
   frame_1d620b20__12->Draw("AXISSAME");
   pad_glFig3_1_1->Modified();
   glFig3->cd();
  
// ------------>Primitives in pad: pad_glFig3_0_0
   TPad *pad_glFig3_0_0 = new TPad("pad_glFig3_0_0", "",0,0,0.525,0.525);
   pad_glFig3_0_0->Draw();
   pad_glFig3_0_0->cd();
   pad_glFig3_0_0->Range(5.727265,-71.75,5.89986,199.99);
   pad_glFig3_0_0->SetFillColor(0);
   pad_glFig3_0_0->SetBorderMode(0);
   pad_glFig3_0_0->SetBorderSize(0);
   pad_glFig3_0_0->SetTickx(1);
   pad_glFig3_0_0->SetTicky(1);
   pad_glFig3_0_0->SetLeftMargin(0.1904762);
   pad_glFig3_0_0->SetRightMargin(0);
   pad_glFig3_0_0->SetTopMargin(0);
   pad_glFig3_0_0->SetBottomMargin(0.1904762);
   pad_glFig3_0_0->SetFrameBorderMode(0);
   pad_glFig3_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_1cf5d970__13 = new TH1D("frame_1cf5d970__13","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1cf5d970__13->SetBinContent(1,148.405);
   frame_1cf5d970__13->SetMinimum(-19.99);
   frame_1cf5d970__13->SetMaximum(199.99);
   frame_1cf5d970__13->SetEntries(1);
   frame_1cf5d970__13->SetDirectory(0);
   frame_1cf5d970__13->SetStats(0);
   frame_1cf5d970__13->SetMarkerStyle(20);
   frame_1cf5d970__13->SetMarkerSize(1.2);
   frame_1cf5d970__13->GetXaxis()->SetNdivisions(504);
   frame_1cf5d970__13->GetXaxis()->SetLabelFont(133);
   frame_1cf5d970__13->GetXaxis()->SetLabelOffset(0.015);
   frame_1cf5d970__13->GetXaxis()->SetLabelSize(45);
   frame_1cf5d970__13->GetXaxis()->SetTitleSize(-1);
   frame_1cf5d970__13->GetXaxis()->SetTitleOffset(1);
   frame_1cf5d970__13->GetXaxis()->SetTitleFont(132);
   frame_1cf5d970__13->GetYaxis()->SetNdivisions(504);
   frame_1cf5d970__13->GetYaxis()->SetLabelFont(133);
   frame_1cf5d970__13->GetYaxis()->SetLabelSize(45);
   frame_1cf5d970__13->GetYaxis()->SetTitleSize(0.05);
   frame_1cf5d970__13->GetYaxis()->SetTitleFont(132);
   frame_1cf5d970__13->GetZaxis()->SetLabelFont(132);
   frame_1cf5d970__13->GetZaxis()->SetLabelSize(0.05);
   frame_1cf5d970__13->GetZaxis()->SetTitleSize(0.05);
   frame_1cf5d970__13->GetZaxis()->SetTitleOffset(1);
   frame_1cf5d970__13->GetZaxis()->SetTitleFont(132);
   frame_1cf5d970__13->Draw("FUNC");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx25[137] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760625,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762812,
   5.763125,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.76875,
   5.769375,
   5.77,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.78625,
   5.7875,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.84,
   5.8425,
   5.845,
   5.8475,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.8975,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy25[137] = {
   0,
   4.644447,
   4.644447,
   4.856405,
   5.05921,
   5.253922,
   5.44141,
   5.622397,
   5.797492,
   6.132007,
   6.448316,
   6.748979,
   7.036004,
   7.310998,
   7.575272,
   7.829914,
   8.075834,
   8.313808,
   8.544502,
   8.76849,
   8.986274,
   9.198297,
   9.606576,
   9.995972,
   10.36862,
   10.72626,
   11.07037,
   11.40217,
   11.72272,
   12.03291,
   12.33353,
   12.62528,
   12.90875,
   13.18449,
   13.45298,
   13.71465,
   13.96988,
   14.21902,
   14.4624,
   14.70031,
   15.16073,
   15.60218,
   16.02624,
   16.43429,
   16.82753,
   17.207,
   17.57362,
   17.9282,
   18.27147,
   18.60408,
   18.92662,
   19.23962,
   19.54357,
   19.83889,
   20.126,
   20.40527,
   20.67703,
   20.9416,
   21.19927,
   21.45031,
   21.69497,
   21.93349,
   22.16608,
   22.39296,
   22.61431,
   22.83031,
   23.04113,
   23.44789,
   23.83575,
   24.20578,
   24.55892,
   24.89603,
   25.21791,
   25.52525,
   25.81873,
   26.09893,
   26.36642,
   26.6217,
   26.86526,
   27.09752,
   27.31891,
   27.52981,
   27.73058,
   27.92156,
   28.10305,
   28.27537,
   28.4388,
   28.59359,
   28.74001,
   28.87828,
   29.00864,
   29.13131,
   29.24648,
   29.35435,
   29.45512,
   29.54894,
   29.636,
   29.71646,
   29.79047,
   29.85818,
   29.91974,
   29.97528,
   30.02493,
   30.06882,
   30.10708,
   30.13981,
   30.16714,
   30.18918,
   30.20603,
   30.22456,
   30.22351,
   30.20362,
   30.16556,
   30.10999,
   30.03751,
   29.94869,
   29.84408,
   29.7242,
   29.58952,
   29.44052,
   29.27763,
   29.10129,
   28.91188,
   28.70979,
   28.49539,
   28.26903,
   28.03105,
   27.78175,
   27.52145,
   27.25045,
   26.96902,
   26.67743,
   26.37594,
   26.0648,
   26.0648,
   26.0648,
   0};
   graph = new TGraph(137,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fx25,Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]_fy25);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925","Projection of model(Sb_p1_PePe)",137,5.74,5.92);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->SetMaximum(33.24701);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBpspol_BPcB925->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]_Comp[pspol_BP]925);
   
   graph->Draw("l");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx26[253] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.795625,
   5.79625,
   5.796875,
   5.7975,
   5.798125,
   5.79875,
   5.799375,
   5.799687,
   5.8,
   5.800313,
   5.800625,
   5.800937,
   5.80125,
   5.801562,
   5.801875,
   5.802188,
   5.8025,
   5.802812,
   5.803125,
   5.803281,
   5.803437,
   5.803594,
   5.80375,
   5.803906,
   5.804063,
   5.804219,
   5.804375,
   5.804531,
   5.804688,
   5.804844,
   5.805,
   5.805156,
   5.805312,
   5.805469,
   5.805625,
   5.805781,
   5.805859,
   5.805937,
   5.806016,
   5.806094,
   5.806172,
   5.80625,
   5.806328,
   5.806406,
   5.806484,
   5.806563,
   5.806641,
   5.806719,
   5.806797,
   5.806875,
   5.806953,
   5.807031,
   5.807109,
   5.807187,
   5.807266,
   5.807344,
   5.807422,
   5.8075,
   5.807578,
   5.807656,
   5.807734,
   5.807812,
   5.807891,
   5.807969,
   5.808047,
   5.808125,
   5.808203,
   5.808281,
   5.808359,
   5.808438,
   5.808516,
   5.808594,
   5.808672,
   5.80875,
   5.808828,
   5.808906,
   5.809062,
   5.809219,
   5.809297,
   5.809375,
   5.809453,
   5.809531,
   5.809609,
   5.809648,
   5.809687,
   5.809727,
   5.809766,
   5.809805,
   5.809844,
   5.809883,
   5.809922,
   5.809961,
   5.81,
   5.810039,
   5.810078,
   5.810117,
   5.810156,
   5.810195,
   5.810234,
   5.810273,
   5.810313,
   5.810352,
   5.810391,
   5.81043,
   5.810469,
   5.810508,
   5.810547,
   5.810586,
   5.810625,
   5.810664,
   5.810703,
   5.810742,
   5.810781,
   5.81082,
   5.810859,
   5.810898,
   5.810937,
   5.810977,
   5.811016,
   5.811055,
   5.811094,
   5.811133,
   5.811172,
   5.811211,
   5.81125,
   5.811289,
   5.811328,
   5.811367,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811875,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.813828,
   5.813906,
   5.813984,
   5.814063,
   5.814141,
   5.814219,
   5.814297,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814766,
   5.814844,
   5.814922,
   5.815,
   5.815078,
   5.815156,
   5.815234,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.816094,
   5.81625,
   5.816406,
   5.816562,
   5.816719,
   5.816875,
   5.817031,
   5.817188,
   5.817344,
   5.8175,
   5.817656,
   5.817813,
   5.817969,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.8225,
   5.823125,
   5.82375,
   5.824375,
   5.825,
   5.825625,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.8375,
   5.84,
   5.8425,
   5.845,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy26[253] = {
   0,
   0.009813172,
   0.0322379,
   0.05578427,
   0.08825609,
   0.1378052,
   0.173391,
   0.2203276,
   0.2839396,
   0.3245307,
   0.3729636,
   0.431344,
   0.5025197,
   0.5904143,
   0.700547,
   0.766309,
   0.8408659,
   0.9258157,
   1.023129,
   1.135257,
   1.265275,
   1.417079,
   1.502658,
   1.59566,
   1.69694,
   1.807479,
   1.928402,
   2.061006,
   2.206788,
   2.367486,
   2.545122,
   2.74206,
   2.96107,
   3.205414,
   3.338263,
   3.478945,
   3.628052,
   3.786234,
   3.9542,
   4.132724,
   4.322653,
   4.524913,
   4.740522,
   4.970592,
   5.216342,
   5.479114,
   5.760375,
   6.061738,
   6.384971,
   6.732014,
   7.104992,
   7.301926,
   7.506231,
   7.718233,
   7.93827,
   8.166695,
   8.403878,
   8.6502,
   8.906061,
   9.171875,
   9.448072,
   9.735097,
   10.03341,
   10.34348,
   10.66581,
   11.00088,
   11.34922,
   11.71133,
   12.08775,
   12.47902,
   12.88565,
   13.30818,
   13.74713,
   14.203,
   14.67628,
   15.16741,
   15.67682,
   16.20487,
   16.75185,
   17.31801,
   17.90347,
   18.50825,
   19.13226,
   19.77524,
   20.43677,
   21.11621,
   21.81272,
   22.52519,
   23.25224,
   23.99219,
   24.74301,
   26.26736,
   27.8016,
   28.5633,
   29.3157,
   30.05408,
   30.77339,
   31.46829,
   31.80485,
   32.13321,
   32.45266,
   32.76247,
   33.06193,
   33.35033,
   33.62696,
   33.89114,
   34.14219,
   34.37944,
   34.60228,
   34.81009,
   35.0023,
   35.17838,
   35.33784,
   35.48021,
   35.6051,
   35.71214,
   35.80102,
   35.8715,
   35.92338,
   35.95652,
   35.97084,
   35.96632,
   35.943,
   35.90097,
   35.8404,
   35.76148,
   35.66449,
   35.54974,
   35.41762,
   35.26852,
   35.10292,
   34.92132,
   34.72426,
   34.51232,
   34.28609,
   34.04621,
   33.79334,
   33.52813,
   33.25129,
   32.9635,
   32.66547,
   32.3579,
   32.0415,
   31.71696,
   31.04626,
   30.35124,
   29.63709,
   28.90874,
   27.42745,
   25.93957,
   25.20153,
   24.47113,
   23.75068,
   23.04215,
   22.34718,
   21.66714,
   21.00311,
   20.35593,
   19.72623,
   19.11447,
   18.52091,
   17.94567,
   17.38878,
   16.85012,
   16.32952,
   15.82669,
   15.34133,
   14.87306,
   14.42147,
   13.98611,
   13.56652,
   13.16222,
   12.77273,
   12.39755,
   12.03618,
   11.68813,
   11.35292,
   11.03007,
   10.7191,
   10.41956,
   10.131,
   9.852978,
   9.585082,
   9.326901,
   9.078041,
   8.838124,
   8.606784,
   8.383669,
   8.168443,
   7.96078,
   7.760372,
   7.566919,
   7.199752,
   6.85714,
   6.537125,
   6.237917,
   5.957878,
   5.695516,
   5.449465,
   5.218479,
   5.001418,
   4.797243,
   4.605,
   4.423819,
   4.252903,
   4.091521,
   3.939003,
   3.794734,
   3.65815,
   3.528729,
   3.289509,
   3.073684,
   2.878365,
   2.701087,
   2.539733,
   2.392481,
   2.257758,
   2.134198,
   2.020615,
   1.915974,
   1.819367,
   1.73,
   1.570257,
   1.432056,
   1.3117,
   1.206249,
   1.113338,
   1.031053,
   0.9578298,
   0.8336369,
   0.7328499,
   0.6499051,
   0.5807984,
   0.5225899,
   0.4730819,
   0.4306054,
   0.3618841,
   0.3091154,
   0.2676599,
   0.234457,
   0.1850871,
   0.1506096,
   0.125496,
   0.1065797,
   0.09193742,
   0.08034426,
   0.07098873,
   0.06331515,
   0.05693217,
   0.05155736,
   0.04698253,
   0.04698253,
   0};
   graph = new TGraph(253,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fx26,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]_fy26);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026","Projection of model(Sb_p1_PePe)",253,5.746,5.914);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->SetMaximum(39.56793);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p1cB1026->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p1]1026);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx27[235] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.809375,
   5.81,
   5.810625,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.815938,
   5.81625,
   5.816562,
   5.816875,
   5.817188,
   5.8175,
   5.817813,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.823906,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.8275,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828359,
   5.828437,
   5.828516,
   5.828594,
   5.828672,
   5.82875,
   5.828828,
   5.828906,
   5.828984,
   5.829063,
   5.829141,
   5.829219,
   5.829297,
   5.829375,
   5.829453,
   5.829531,
   5.829609,
   5.829688,
   5.829766,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830547,
   5.830625,
   5.830703,
   5.830781,
   5.830859,
   5.830937,
   5.831016,
   5.831094,
   5.831172,
   5.83125,
   5.831328,
   5.831406,
   5.831484,
   5.831563,
   5.831641,
   5.831719,
   5.831797,
   5.831875,
   5.831953,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.833125,
   5.833281,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.837344,
   5.8375,
   5.837656,
   5.837813,
   5.837969,
   5.838125,
   5.838281,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy27[235] = {
   0,
   0.04478118,
   0.1384408,
   0.2226438,
   0.3219311,
   0.4488061,
   0.6192647,
   0.7281472,
   0.8585,
   1.016394,
   1.210093,
   1.451077,
   1.755655,
   1.938822,
   2.147587,
   2.386803,
   2.662501,
   2.982241,
   3.355596,
   3.794814,
   4.043901,
   4.315741,
   4.613091,
   4.939127,
   5.297517,
   5.692512,
   6.129063,
   6.612954,
   7.150965,
   7.751083,
   8.422749,
   8.788837,
   9.177173,
   9.589498,
   10.02772,
   10.49391,
   10.99037,
   11.5196,
   12.08434,
   12.68764,
   13.3328,
   14.02349,
   14.76375,
   15.55799,
   16.41111,
   17.32849,
   18.31605,
   19.38031,
   19.94341,
   20.52843,
   21.13636,
   21.76826,
   22.42522,
   23.1084,
   23.81898,
   24.55823,
   25.32743,
   26.12793,
   26.96115,
   27.82852,
   28.73155,
   29.67178,
   30.65081,
   31.67024,
   32.73175,
   33.837,
   34.9877,
   36.18553,
   37.43219,
   38.72932,
   40.07853,
   41.48135,
   42.93922,
   44.45341,
   46.02507,
   47.65508,
   49.3441,
   51.09243,
   52.90002,
   54.76633,
   56.69032,
   58.67032,
   60.70399,
   62.78816,
   64.91882,
   67.09094,
   69.29846,
   71.53413,
   76.05485,
   80.56988,
   82.79353,
   84.97517,
   87.09884,
   88.13368,
   89.14764,
   90.1385,
   91.10401,
   92.04193,
   92.94997,
   93.8259,
   94.66748,
   95.4725,
   96.2388,
   96.96429,
   97.64693,
   98.28478,
   98.876,
   99.41886,
   99.91175,
   100.3532,
   100.7419,
   101.0766,
   101.3565,
   101.5806,
   101.7483,
   101.8591,
   101.9129,
   101.9094,
   101.8489,
   101.7317,
   101.5582,
   101.3291,
   101.0453,
   100.7078,
   100.3179,
   99.87675,
   99.38597,
   98.84714,
   98.262,
   97.63238,
   96.9602,
   96.24749,
   95.49631,
   94.70878,
   93.88707,
   93.03338,
   92.1499,
   91.23884,
   90.30241,
   89.34277,
   88.36209,
   86.34601,
   84.2705,
   82.15099,
   73.50222,
   71.35384,
   69.22923,
   67.13541,
   65.07833,
   63.0629,
   61.09313,
   59.17218,
   57.30246,
   55.48574,
   53.72316,
   52.01541,
   50.36271,
   48.76492,
   47.22159,
   45.73201,
   44.29526,
   42.91024,
   41.57572,
   40.29037,
   39.05276,
   37.86144,
   36.71489,
   35.61159,
   34.55001,
   33.52863,
   32.54593,
   31.60044,
   30.6907,
   29.81529,
   28.97281,
   28.16194,
   27.38138,
   26.62985,
   25.90616,
   25.20914,
   24.53767,
   23.89067,
   23.26711,
   22.66599,
   22.08638,
   20.98806,
   19.96535,
   19.01206,
   18.12253,
   17.29158,
   16.51453,
   15.7871,
   15.10538,
   14.46582,
   13.86518,
   13.30052,
   12.76912,
   12.26854,
   11.79653,
   11.35102,
   10.93012,
   10.53212,
   10.15543,
   9.460269,
   8.83435,
   8.26895,
   7.756638,
   7.291066,
   6.866787,
   6.47911,
   6.12398,
   5.79788,
   5.497749,
   5.220914,
   4.965033,
   4.508147,
   4.113363,
   3.769904,
   3.469222,
   3.204468,
   2.970108,
   2.761631,
   2.575333,
   2.257523,
   1.997727,
   1.782494,
   1.602065,
   1.449223,
   1.20585,
   1.022311,
   0.8801893,
   0.7676861,
   0.6769511,
   0.6769511,
   0};
   graph = new TGraph(235,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fx27,Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]_fy27);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127","Projection of model(Sb_p1_PePe)",235,5.746,5.914);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->SetMaximum(112.1041);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB_CompoBrbw_Sb_p2cB1127->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]_Comp[rbw_Sb_p2]1127);
   
   graph->Draw("fl");
   
   Double_t Sb_p1_Pe_Norm[m12cc]_fx28[317] = {
   5.755,
   5.755,
   5.76,
   5.760156,
   5.760312,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.7625,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.765625,
   5.76625,
   5.766875,
   5.7675,
   5.76875,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.77625,
   5.7775,
   5.78,
   5.7825,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.799375,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.802812,
   5.803125,
   5.803437,
   5.80375,
   5.804063,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805781,
   5.805937,
   5.806094,
   5.80625,
   5.806406,
   5.806563,
   5.806719,
   5.806875,
   5.807031,
   5.807187,
   5.807344,
   5.8075,
   5.807656,
   5.807812,
   5.807969,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809375,
   5.809531,
   5.809609,
   5.809687,
   5.809766,
   5.809844,
   5.809922,
   5.81,
   5.810078,
   5.810156,
   5.810234,
   5.810313,
   5.810391,
   5.810469,
   5.810547,
   5.810625,
   5.810703,
   5.810781,
   5.810859,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811562,
   5.811719,
   5.811875,
   5.812188,
   5.812344,
   5.8125,
   5.812656,
   5.812812,
   5.812969,
   5.813125,
   5.813281,
   5.813438,
   5.813594,
   5.81375,
   5.813906,
   5.814063,
   5.814219,
   5.814375,
   5.814531,
   5.814687,
   5.814844,
   5.815,
   5.815156,
   5.815313,
   5.815469,
   5.815625,
   5.815781,
   5.815938,
   5.81625,
   5.816562,
   5.816875,
   5.817188,
   5.8175,
   5.817813,
   5.818125,
   5.818437,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.823594,
   5.82375,
   5.823906,
   5.824063,
   5.824219,
   5.824375,
   5.824531,
   5.824687,
   5.824844,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.8275,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.828672,
   5.82875,
   5.828828,
   5.828906,
   5.828984,
   5.829063,
   5.829141,
   5.829219,
   5.829297,
   5.829375,
   5.829453,
   5.829531,
   5.829609,
   5.829688,
   5.829766,
   5.829844,
   5.829922,
   5.83,
   5.830078,
   5.830156,
   5.830234,
   5.830312,
   5.830391,
   5.830469,
   5.830547,
   5.830625,
   5.830703,
   5.830781,
   5.830859,
   5.830937,
   5.831016,
   5.831094,
   5.831172,
   5.83125,
   5.831328,
   5.831406,
   5.831484,
   5.831563,
   5.831641,
   5.831719,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.833125,
   5.833438,
   5.833594,
   5.83375,
   5.833906,
   5.834062,
   5.834219,
   5.834375,
   5.834531,
   5.834687,
   5.834844,
   5.835,
   5.835156,
   5.835313,
   5.835469,
   5.835625,
   5.835781,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.837344,
   5.8375,
   5.837656,
   5.837813,
   5.837969,
   5.838125,
   5.838281,
   5.838437,
   5.83875,
   5.839063,
   5.839375,
   5.839688,
   5.84,
   5.840312,
   5.840625,
   5.840937,
   5.84125,
   5.841563,
   5.841875,
   5.842187,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844375,
   5.845,
   5.845625,
   5.84625,
   5.846875,
   5.8475,
   5.848125,
   5.84875,
   5.849375,
   5.85,
   5.85125,
   5.8525,
   5.85375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_p1_Pe_Norm[m12cc]_fy28[317] = {
   0,
   4.699041,
   4.699041,
   5.119018,
   5.506103,
   6.205747,
   6.831073,
   7.400957,
   7.927378,
   8.418504,
   9.316869,
   10.1279,
   10.87124,
   11.56003,
   12.20359,
   12.8088,
   13.38093,
   13.92415,
   14.44178,
   15.41071,
   16.30467,
   17.13592,
   17.91375,
   18.64543,
   19.33681,
   19.99272,
   20.61724,
   21.78588,
   22.86678,
   23.88073,
   25.79038,
   26.73682,
   27.72937,
   28.26359,
   28.84063,
   29.48113,
   29.83441,
   30.21657,
   30.63456,
   31.09735,
   31.61677,
   32.20856,
   32.538,
   32.89411,
   33.28083,
   33.70285,
   34.16571,
   34.67602,
   35.24168,
   35.8722,
   36.57894,
   37.37561,
   37.81268,
   38.27864,
   38.77604,
   39.30767,
   39.87657,
   40.486,
   41.1395,
   41.8408,
   42.59389,
   43.40292,
   44.27213,
   45.20578,
   46.20797,
   47.28248,
   48.43241,
   49.65989,
   50.96555,
   52.34795,
   53.80285,
   55.32243,
   56.89438,
   58.50108,
   61.71778,
   63.26156,
   63.99999,
   64.70878,
   65.38225,
   66.01468,
   66.6004,
   67.13398,
   67.61026,
   68.02457,
   68.37278,
   68.65147,
   68.85799,
   68.99056,
   69.04831,
   69.03132,
   68.9406,
   68.77806,
   68.54646,
   68.24932,
   67.89081,
   67.47565,
   67.00898,
   66.49622,
   65.94296,
   65.35484,
   64.09623,
   62.76287,
   61.39279,
   58.66545,
   57.35438,
   56.09966,
   54.9112,
   53.79505,
   52.7542,
   51.78933,
   50.89941,
   50.08222,
   49.33473,
   48.65346,
   48.03465,
   47.47447,
   46.96913,
   46.51496,
   46.10848,
   45.74639,
   45.42564,
   45.1434,
   44.89706,
   44.68426,
   44.50283,
   44.35082,
   44.22644,
   44.12811,
   44.004,
   43.96878,
   44.01478,
   44.13611,
   44.32837,
   44.58846,
   44.91439,
   45.30521,
   45.76084,
   46.28207,
   46.87045,
   47.52831,
   48.25871,
   49.06546,
   49.95314,
   50.92705,
   51.99334,
   52.56327,
   53.15896,
   53.78142,
   54.43171,
   55.11093,
   55.82026,
   56.56092,
   57.33419,
   58.14141,
   58.98396,
   59.86329,
   60.78089,
   61.73828,
   62.73705,
   63.7788,
   64.86516,
   65.9978,
   67.17837,
   68.4085,
   69.68983,
   71.02392,
   72.41227,
   73.85628,
   75.35722,
   76.91618,
   78.53404,
   80.21141,
   81.94859,
   83.74549,
   85.60156,
   87.51573,
   89.48633,
   91.51098,
   93.58651,
   95.70887,
   97.87304,
   100.0729,
   102.3013,
   106.8082,
   111.3106,
   113.5282,
   115.7041,
   117.8223,
   119.8658,
   121.817,
   122.7525,
   123.6581,
   124.5316,
   125.3709,
   126.1736,
   126.9377,
   127.6609,
   128.3414,
   128.9771,
   129.5663,
   130.1071,
   130.5979,
   131.0374,
   131.4241,
   131.757,
   132.035,
   132.2572,
   132.4231,
   132.5322,
   132.5842,
   132.579,
   132.5168,
   132.3979,
   132.2228,
   131.9921,
   131.7067,
   131.3677,
   130.9762,
   130.5336,
   130.0413,
   129.501,
   128.9144,
   128.2834,
   127.6098,
   126.8957,
   126.1432,
   125.3543,
   124.5313,
   123.6763,
   122.7915,
   120.9415,
   118.9988,
   116.9803,
   114.9024,
   112.7807,
   104.1232,
   99.84611,
   97.75029,
   95.69122,
   93.67384,
   91.70214,
   89.77927,
   87.90766,
   86.08906,
   84.32462,
   82.61501,
   80.96046,
   79.36083,
   77.81567,
   76.32425,
   74.88567,
   73.49882,
   72.16246,
   70.87527,
   69.63582,
   68.44264,
   67.29423,
   66.18906,
   65.1256,
   64.10232,
   63.11771,
   62.1703,
   61.25861,
   60.38124,
   59.53679,
   58.72391,
   57.94132,
   57.18776,
   56.462,
   55.0893,
   53.81442,
   52.62926,
   51.5264,
   50.49903,
   49.54093,
   48.64646,
   47.81044,
   47.02816,
   46.29535,
   45.60809,
   44.96284,
   44.35635,
   43.78566,
   43.24808,
   42.74114,
   42.26258,
   41.38255,
   40.5935,
   39.88323,
   39.24144,
   38.65938,
   38.12962,
   37.6458,
   37.20245,
   36.79489,
   36.41906,
   35.74892,
   35.16895,
   34.66144,
   34.21266,
   33.81184,
   33.45042,
   33.12158,
   32.8198,
   32.28026,
   31.80462,
   31.37417,
   30.97572,
   30.23936,
   29.54587,
   28.86738,
   28.18757,
   27.49667,
   26.78873,
   26.78873,
   26.78873,
   0};
   graph = new TGraph(317,Sb_p1_Pe_Norm[m12cc]_fx28,Sb_p1_Pe_Norm[m12cc]_fy28);
   graph->SetName("Sb_p1_Pe_Norm[m12cc]");
   graph->SetTitle("Projection of model(Sb_p1_PePe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228 = new TH1F("Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228","Projection of model(Sb_p1_PePe)",317,5.74,5.92);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->SetMinimum(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->SetMaximum(145.8426);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->SetDirectory(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->SetStats(0);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->SetMarkerStyle(20);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->SetMarkerSize(1.2);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_p1_Pe_NormoBm12cccB1228->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_p1_Pe_Norm[m12cc]1228);
   
   graph->Draw("l");
   
   Double_t h_ds_1040_fx3007[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1040_fy3007[28] = {
   10.04983,
   26.24533,
   7.527304,
   20.81924,
   13.82918,
   31.61048,
   14.59085,
   42.68392,
   44.4701,
   48.04815,
   53.62284,
   36.15498,
   80.34202,
   104.5672,
   121.4114,
   46.28805,
   25.42287,
   21.68388,
   49.05471,
   35.26777,
   27.91951,
   26.06385,
   31.36168,
   35.02559,
   36.33333,
   40.72643,
   30.98522,
   12.79039};
   Double_t h_ds_1040_felx3007[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1040_fely3007[28] = {
   6.070434,
   8.491864,
   7.677463,
   9.205882,
   8.711582,
   10.81552,
   9.559036,
   11.58749,
   12.36764,
   15.32972,
   16.18481,
   13.63805,
   16.48598,
   18.77098,
   19.91952,
   14.99793,
   13.31703,
   12.18914,
   13.79773,
   13.04361,
   12.59053,
   12.70239,
   13.12125,
   13.10778,
   13.68546,
   13.57013,
   13.56863,
   12.88158};
   Double_t h_ds_1040_fehx3007[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1040_fehy3007[28] = {
   6.070434,
   8.491864,
   7.677463,
   9.205882,
   8.711582,
   10.81552,
   9.559036,
   11.58749,
   12.36764,
   15.32972,
   16.18481,
   13.63805,
   16.48598,
   18.77098,
   19.91952,
   14.99793,
   13.31703,
   12.18914,
   13.79773,
   13.04361,
   12.59053,
   12.70239,
   13.12125,
   13.10778,
   13.68546,
   13.57013,
   13.56863,
   12.88158};
   grae = new TGraphAsymmErrors(28,h_ds_1040_fx3007,h_ds_1040_fy3007,h_ds_1040_felx3007,h_ds_1040_fehx3007,h_ds_1040_fely3007,h_ds_1040_fehy3007);
   grae->SetName("h_ds_1040");
   grae->SetTitle("Histogram of ds_1040_plot__m12cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_104030033007 = new TH1F("Graph_Graph_h_ds_104030033007","Histogram of ds_1040_plot__m12cc",100,5.746,5.914);
   Graph_Graph_h_ds_104030033007->SetMinimum(-14.29827);
   Graph_Graph_h_ds_104030033007->SetMaximum(155.479);
   Graph_Graph_h_ds_104030033007->SetDirectory(0);
   Graph_Graph_h_ds_104030033007->SetStats(0);
   Graph_Graph_h_ds_104030033007->SetMarkerStyle(20);
   Graph_Graph_h_ds_104030033007->SetMarkerSize(1.2);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_104030033007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_104030033007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_104030033007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_104030033007->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_104030033007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_104030033007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_104030033007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_104030033007->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_104030033007->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_104030033007->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_104030033007);
   
   grae->Draw("zp");
   
   TH1D *frame_1cf5d970__14 = new TH1D("frame_1cf5d970__14","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1cf5d970__14->SetBinContent(1,148.405);
   frame_1cf5d970__14->SetMinimum(-19.99);
   frame_1cf5d970__14->SetMaximum(199.99);
   frame_1cf5d970__14->SetEntries(1);
   frame_1cf5d970__14->SetDirectory(0);
   frame_1cf5d970__14->SetStats(0);
   frame_1cf5d970__14->SetMarkerStyle(20);
   frame_1cf5d970__14->SetMarkerSize(1.2);
   frame_1cf5d970__14->GetXaxis()->SetNdivisions(504);
   frame_1cf5d970__14->GetXaxis()->SetLabelFont(133);
   frame_1cf5d970__14->GetXaxis()->SetLabelOffset(0.015);
   frame_1cf5d970__14->GetXaxis()->SetLabelSize(45);
   frame_1cf5d970__14->GetXaxis()->SetTitleSize(-1);
   frame_1cf5d970__14->GetXaxis()->SetTitleOffset(1);
   frame_1cf5d970__14->GetXaxis()->SetTitleFont(132);
   frame_1cf5d970__14->GetYaxis()->SetNdivisions(504);
   frame_1cf5d970__14->GetYaxis()->SetLabelFont(133);
   frame_1cf5d970__14->GetYaxis()->SetLabelSize(45);
   frame_1cf5d970__14->GetYaxis()->SetTitleSize(0.05);
   frame_1cf5d970__14->GetYaxis()->SetTitleFont(132);
   frame_1cf5d970__14->GetZaxis()->SetLabelFont(132);
   frame_1cf5d970__14->GetZaxis()->SetLabelSize(0.05);
   frame_1cf5d970__14->GetZaxis()->SetTitleSize(0.05);
   frame_1cf5d970__14->GetZaxis()->SetTitleOffset(1);
   frame_1cf5d970__14->GetZaxis()->SetTitleFont(132);
   frame_1cf5d970__14->Draw("AXISSAME");
   pad_glFig3_0_0->Modified();
   glFig3->cd();
  
// ------------>Primitives in pad: pad_glFig3_1_0
   TPad *pad_glFig3_1_0 = new TPad("pad_glFig3_1_0", "",0.525,0,1,0.525);
   pad_glFig3_1_0->Draw();
   pad_glFig3_1_0->cd();
   pad_glFig3_1_0->Range(5.76014,-71.75,5.916298,199.99);
   pad_glFig3_1_0->SetFillColor(0);
   pad_glFig3_1_0->SetBorderMode(0);
   pad_glFig3_1_0->SetBorderSize(0);
   pad_glFig3_1_0->SetTickx(1);
   pad_glFig3_1_0->SetTicky(1);
   pad_glFig3_1_0->SetLeftMargin(0);
   pad_glFig3_1_0->SetTopMargin(0);
   pad_glFig3_1_0->SetBottomMargin(0.1904762);
   pad_glFig3_1_0->SetFrameBorderMode(0);
   pad_glFig3_1_0->SetFrameBorderMode(0);
   
   TH1D *frame_1e327410__15 = new TH1D("frame_1e327410__15","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1e327410__15->SetBinContent(1,123.1028);
   frame_1e327410__15->SetMinimum(-19.99);
   frame_1e327410__15->SetMaximum(199.99);
   frame_1e327410__15->SetEntries(1);
   frame_1e327410__15->SetDirectory(0);
   frame_1e327410__15->SetStats(0);
   frame_1e327410__15->SetMarkerStyle(20);
   frame_1e327410__15->SetMarkerSize(1.2);
   frame_1e327410__15->GetXaxis()->SetNdivisions(504);
   frame_1e327410__15->GetXaxis()->SetLabelFont(133);
   frame_1e327410__15->GetXaxis()->SetLabelOffset(0.015);
   frame_1e327410__15->GetXaxis()->SetLabelSize(45);
   frame_1e327410__15->GetXaxis()->SetTitleSize(-1);
   frame_1e327410__15->GetXaxis()->SetTitleOffset(1);
   frame_1e327410__15->GetXaxis()->SetTitleFont(132);
   frame_1e327410__15->GetYaxis()->SetNdivisions(504);
   frame_1e327410__15->GetYaxis()->SetLabelFont(133);
   frame_1e327410__15->GetYaxis()->SetLabelSize(45);
   frame_1e327410__15->GetYaxis()->SetTitleSize(0.05);
   frame_1e327410__15->GetYaxis()->SetTitleFont(132);
   frame_1e327410__15->GetZaxis()->SetLabelFont(132);
   frame_1e327410__15->GetZaxis()->SetLabelSize(0.05);
   frame_1e327410__15->GetZaxis()->SetTitleSize(0.05);
   frame_1e327410__15->GetZaxis()->SetTitleOffset(1);
   frame_1e327410__15->GetZaxis()->SetTitleFont(132);
   frame_1e327410__15->Draw("FUNC");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx29[147] = {
   5.755,
   5.755,
   5.76,
   5.760078,
   5.760156,
   5.760234,
   5.760312,
   5.760391,
   5.760469,
   5.760547,
   5.760625,
   5.760781,
   5.760937,
   5.761094,
   5.76125,
   5.761406,
   5.761563,
   5.761719,
   5.761875,
   5.762031,
   5.762187,
   5.762344,
   5.7625,
   5.762656,
   5.762812,
   5.763125,
   5.763438,
   5.76375,
   5.764062,
   5.764375,
   5.764687,
   5.765,
   5.765313,
   5.765625,
   5.765937,
   5.76625,
   5.766562,
   5.766875,
   5.767188,
   5.7675,
   5.767812,
   5.768125,
   5.768437,
   5.76875,
   5.769063,
   5.769375,
   5.77,
   5.770625,
   5.77125,
   5.771875,
   5.7725,
   5.773125,
   5.77375,
   5.774375,
   5.775,
   5.775625,
   5.77625,
   5.776875,
   5.7775,
   5.778125,
   5.77875,
   5.779375,
   5.78,
   5.780625,
   5.78125,
   5.781875,
   5.7825,
   5.783125,
   5.78375,
   5.784375,
   5.785,
   5.785625,
   5.78625,
   5.786875,
   5.7875,
   5.788125,
   5.78875,
   5.79,
   5.79125,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.8,
   5.80125,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.815,
   5.81625,
   5.8175,
   5.81875,
   5.82,
   5.82125,
   5.8225,
   5.82375,
   5.825,
   5.82625,
   5.8275,
   5.82875,
   5.83,
   5.83125,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.84125,
   5.8425,
   5.84375,
   5.845,
   5.8475,
   5.85,
   5.8525,
   5.855,
   5.8575,
   5.86,
   5.8625,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.8875,
   5.89,
   5.8925,
   5.895,
   5.8975,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy29[147] = {
   0,
   5.675555,
   5.675555,
   5.934081,
   6.18138,
   6.418751,
   6.647257,
   6.867785,
   7.081078,
   7.287774,
   7.488419,
   7.873392,
   8.239136,
   8.588111,
   8.922285,
   9.243268,
   9.552389,
   9.850768,
   10.13936,
   10.41897,
   10.69031,
   10.95399,
   11.21057,
   11.46051,
   11.70424,
   12.17458,
   12.62419,
   13.05524,
   13.46952,
   13.86853,
   14.25358,
   14.62577,
   14.98607,
   15.33534,
   15.6743,
   16.00364,
   16.32394,
   16.63573,
   16.93949,
   17.23565,
   17.52461,
   17.80672,
   18.08232,
   18.3517,
   18.61513,
   18.87289,
   19.37229,
   19.85158,
   20.31226,
   20.7556,
   21.18276,
   21.59474,
   21.99245,
   22.3767,
   22.74821,
   23.10764,
   23.45561,
   23.79265,
   24.11927,
   24.43593,
   24.74306,
   25.04104,
   25.33025,
   25.61103,
   25.88368,
   26.1485,
   26.40577,
   26.65574,
   26.89866,
   27.13475,
   27.36423,
   27.5873,
   27.80416,
   28.01497,
   28.21992,
   28.41916,
   28.61286,
   28.98418,
   29.33498,
   29.66624,
   29.97889,
   30.27375,
   30.5516,
   30.81315,
   31.05904,
   31.2899,
   31.5063,
   31.70876,
   31.89779,
   32.07385,
   32.23737,
   32.38878,
   32.52847,
   32.65679,
   32.77411,
   32.88075,
   32.97702,
   33.06323,
   33.13967,
   33.20659,
   33.26427,
   33.31295,
   33.35286,
   33.38424,
   33.40731,
   33.42227,
   33.42932,
   33.42867,
   33.42049,
   33.40496,
   33.38227,
   33.35258,
   33.31604,
   33.27283,
   33.22308,
   33.16696,
   33.10459,
   33.03612,
   32.96169,
   32.88142,
   32.79544,
   32.70387,
   32.50446,
   32.28412,
   32.04371,
   31.78409,
   31.50605,
   31.21035,
   30.89774,
   30.56892,
   30.22456,
   29.86533,
   29.49185,
   29.10473,
   28.70456,
   28.29193,
   27.86738,
   27.43147,
   26.98471,
   26.52763,
   26.06072,
   25.58449,
   25.09941,
   24.60597,
   24.60597,
   24.60597,
   0};
   graph = new TGraph(147,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fx29,Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]_fy29);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329","Projection of model(Sb_n1_NeNe)",147,5.74,5.92);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->SetMaximum(36.77225);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBpspol_BNcB1329->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]_Comp[pspol_BN]1329);
   
   graph->Draw("l");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx30[257] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.7825,
   5.785,
   5.7875,
   5.79,
   5.7925,
   5.79375,
   5.795,
   5.79625,
   5.7975,
   5.79875,
   5.799375,
   5.8,
   5.800625,
   5.80125,
   5.801875,
   5.8025,
   5.803125,
   5.80375,
   5.804063,
   5.804375,
   5.804688,
   5.805,
   5.805312,
   5.805625,
   5.805937,
   5.80625,
   5.806563,
   5.806875,
   5.807187,
   5.8075,
   5.807812,
   5.807969,
   5.808125,
   5.808281,
   5.808438,
   5.808594,
   5.80875,
   5.808906,
   5.809062,
   5.809219,
   5.809375,
   5.809531,
   5.809687,
   5.809844,
   5.81,
   5.810156,
   5.810313,
   5.810469,
   5.810625,
   5.810781,
   5.810859,
   5.810937,
   5.811016,
   5.811094,
   5.811172,
   5.81125,
   5.811328,
   5.811406,
   5.811484,
   5.811562,
   5.811641,
   5.811719,
   5.811797,
   5.811875,
   5.811953,
   5.812031,
   5.812109,
   5.812188,
   5.812266,
   5.812344,
   5.812422,
   5.8125,
   5.812578,
   5.812656,
   5.812734,
   5.812812,
   5.812891,
   5.812969,
   5.813047,
   5.813125,
   5.813203,
   5.813281,
   5.813359,
   5.813438,
   5.813516,
   5.813594,
   5.813672,
   5.81375,
   5.814375,
   5.814453,
   5.814531,
   5.814609,
   5.814687,
   5.814727,
   5.814766,
   5.814805,
   5.814844,
   5.814883,
   5.814922,
   5.814961,
   5.815,
   5.815039,
   5.815078,
   5.815117,
   5.815156,
   5.815195,
   5.815234,
   5.815273,
   5.815313,
   5.815352,
   5.815391,
   5.81543,
   5.815469,
   5.815508,
   5.815547,
   5.815586,
   5.815625,
   5.815664,
   5.815703,
   5.815742,
   5.815781,
   5.81582,
   5.815859,
   5.815898,
   5.815938,
   5.815977,
   5.816016,
   5.816055,
   5.816094,
   5.816133,
   5.816172,
   5.816211,
   5.81625,
   5.816289,
   5.816328,
   5.816367,
   5.816406,
   5.816445,
   5.816484,
   5.816523,
   5.816562,
   5.816641,
   5.816719,
   5.816797,
   5.816875,
   5.816953,
   5.817031,
   5.817188,
   5.817344,
   5.817422,
   5.8175,
   5.817578,
   5.817656,
   5.817734,
   5.817813,
   5.817891,
   5.817969,
   5.818047,
   5.818125,
   5.818203,
   5.818281,
   5.818359,
   5.818437,
   5.818516,
   5.818594,
   5.818672,
   5.81875,
   5.818828,
   5.818906,
   5.818984,
   5.819063,
   5.819141,
   5.819219,
   5.819297,
   5.819375,
   5.819453,
   5.819531,
   5.819609,
   5.819688,
   5.819766,
   5.819844,
   5.819922,
   5.82,
   5.820078,
   5.820156,
   5.820234,
   5.820312,
   5.820391,
   5.820469,
   5.820625,
   5.820781,
   5.820937,
   5.821094,
   5.82125,
   5.821406,
   5.821563,
   5.821719,
   5.821875,
   5.822031,
   5.822188,
   5.822344,
   5.8225,
   5.822656,
   5.822812,
   5.822969,
   5.823125,
   5.823281,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826562,
   5.826875,
   5.827188,
   5.8275,
   5.828125,
   5.82875,
   5.829375,
   5.83,
   5.830625,
   5.83125,
   5.831875,
   5.8325,
   5.83375,
   5.835,
   5.83625,
   5.8375,
   5.83875,
   5.84,
   5.8425,
   5.845,
   5.8475,
   5.85,
   5.855,
   5.86,
   5.865,
   5.87,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy30[257] = {
   0,
   2.308489e-09,
   7.433945e-09,
   1.255137e-08,
   1.925118e-08,
   2.887095e-08,
   3.542665e-08,
   4.370775e-08,
   5.437828e-08,
   6.844042e-08,
   8.746357e-08,
   9.957967e-08,
   1.140138e-07,
   1.313808e-07,
   1.525098e-07,
   1.785389e-07,
   1.938655e-07,
   2.110616e-07,
   2.304356e-07,
   2.523612e-07,
   2.772939e-07,
   3.057935e-07,
   3.385531e-07,
   3.764383e-07,
   3.976333e-07,
   4.205401e-07,
   4.453419e-07,
   4.722466e-07,
   5.014905e-07,
   5.333429e-07,
   5.681117e-07,
   6.061498e-07,
   6.47863e-07,
   6.937195e-07,
   7.442608e-07,
   8.001156e-07,
   8.620156e-07,
   8.954943e-07,
   9.308157e-07,
   9.681096e-07,
   1.007517e-06,
   1.04919e-06,
   1.093295e-06,
   1.140012e-06,
   1.189536e-06,
   1.24208e-06,
   1.297874e-06,
   1.35717e-06,
   1.420241e-06,
   1.487384e-06,
   1.558923e-06,
   1.63521e-06,
   1.716625e-06,
   1.803585e-06,
   1.896538e-06,
   1.99597e-06,
   2.048279e-06,
   2.102408e-06,
   2.158429e-06,
   2.216416e-06,
   2.276447e-06,
   2.338601e-06,
   2.402961e-06,
   2.469611e-06,
   2.538638e-06,
   2.610131e-06,
   2.684183e-06,
   2.760885e-06,
   2.840334e-06,
   2.922625e-06,
   3.007856e-06,
   3.096124e-06,
   3.187527e-06,
   3.282162e-06,
   3.380124e-06,
   3.481505e-06,
   3.586395e-06,
   3.69488e-06,
   3.807037e-06,
   3.922939e-06,
   4.042646e-06,
   4.16621e-06,
   4.293667e-06,
   4.425038e-06,
   4.560326e-06,
   4.699512e-06,
   4.842552e-06,
   4.989372e-06,
   5.139868e-06,
   5.293901e-06,
   5.451288e-06,
   5.611805e-06,
   5.77518e-06,
   5.941085e-06,
   7.300357e-06,
   7.464209e-06,
   7.623901e-06,
   7.778439e-06,
   7.9268e-06,
   7.998337e-06,
   8.067936e-06,
   8.135466e-06,
   8.200796e-06,
   8.263796e-06,
   8.324337e-06,
   8.382295e-06,
   8.437546e-06,
   8.489971e-06,
   8.539455e-06,
   8.585888e-06,
   8.629165e-06,
   8.669187e-06,
   8.705862e-06,
   8.739103e-06,
   8.768834e-06,
   8.794985e-06,
   8.817493e-06,
   8.836306e-06,
   8.851381e-06,
   8.862683e-06,
   8.870188e-06,
   8.87388e-06,
   8.873755e-06,
   8.869818e-06,
   8.862082e-06,
   8.850573e-06,
   8.835324e-06,
   8.816378e-06,
   8.793787e-06,
   8.767613e-06,
   8.737923e-06,
   8.704796e-06,
   8.668316e-06,
   8.628574e-06,
   8.585667e-06,
   8.5397e-06,
   8.490781e-06,
   8.439023e-06,
   8.384544e-06,
   8.327466e-06,
   8.267911e-06,
   8.206005e-06,
   8.141877e-06,
   8.075655e-06,
   8.007469e-06,
   7.937448e-06,
   7.865722e-06,
   7.717662e-06,
   7.564298e-06,
   7.406603e-06,
   7.245508e-06,
   7.081892e-06,
   6.916575e-06,
   6.583812e-06,
   6.252518e-06,
   6.088794e-06,
   5.92696e-06,
   5.767397e-06,
   5.610432e-06,
   5.456342e-06,
   5.305356e-06,
   5.157659e-06,
   5.013399e-06,
   4.872687e-06,
   4.735604e-06,
   4.602202e-06,
   4.47251e-06,
   4.346534e-06,
   4.224264e-06,
   4.10567e-06,
   3.990712e-06,
   3.879338e-06,
   3.771485e-06,
   3.667083e-06,
   3.566057e-06,
   3.468326e-06,
   3.373804e-06,
   3.282405e-06,
   3.194039e-06,
   3.108616e-06,
   3.026044e-06,
   2.946234e-06,
   2.869095e-06,
   2.794538e-06,
   2.722475e-06,
   2.652819e-06,
   2.585488e-06,
   2.520397e-06,
   2.457467e-06,
   2.39662e-06,
   2.337779e-06,
   2.280871e-06,
   2.225826e-06,
   2.172573e-06,
   2.121046e-06,
   2.022918e-06,
   1.930955e-06,
   1.844706e-06,
   1.763753e-06,
   1.68771e-06,
   1.616222e-06,
   1.548961e-06,
   1.485623e-06,
   1.425931e-06,
   1.369627e-06,
   1.316476e-06,
   1.266259e-06,
   1.218775e-06,
   1.173841e-06,
   1.131284e-06,
   1.090948e-06,
   1.052687e-06,
   1.016367e-06,
   9.818631e-07,
   9.178548e-07,
   8.598412e-07,
   8.071167e-07,
   7.590731e-07,
   7.151845e-07,
   6.749948e-07,
   6.381073e-07,
   6.041756e-07,
   5.728968e-07,
   5.44005e-07,
   5.172662e-07,
   4.924739e-07,
   4.694454e-07,
   4.280494e-07,
   3.919836e-07,
   3.603745e-07,
   3.325191e-07,
   3.078466e-07,
   2.8589e-07,
   2.662645e-07,
   2.486508e-07,
   2.184349e-07,
   1.935748e-07,
   1.728694e-07,
   1.554361e-07,
   1.406151e-07,
   1.279047e-07,
   1.073551e-07,
   9.159063e-08,
   7.921757e-08,
   6.93167e-08,
   5.461379e-08,
   4.436309e-08,
   3.690789e-08,
   3.13004e-08,
   2.696562e-08,
   2.353771e-08,
   2.077457e-08,
   1.851061e-08,
   1.662929e-08,
   1.50466e-08,
   1.50466e-08,
   0};
   graph = new TGraph(257,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fx30,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]_fy30);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430","Projection of model(Sb_n1_NeNe)",257,5.746,5.914);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->SetMaximum(9.761268e-06);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n1cB1430->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n1]1430);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx31[240] = {
   5.76,
   5.76,
   5.765,
   5.77,
   5.775,
   5.78,
   5.785,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.8025,
   5.80375,
   5.805,
   5.80625,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.811875,
   5.8125,
   5.813125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.81625,
   5.816875,
   5.8175,
   5.818125,
   5.81875,
   5.819063,
   5.819375,
   5.819688,
   5.82,
   5.820312,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825156,
   5.825313,
   5.825469,
   5.825625,
   5.825781,
   5.825938,
   5.826094,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.827344,
   5.8275,
   5.827656,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.83,
   5.830156,
   5.830312,
   5.830469,
   5.830625,
   5.830781,
   5.830937,
   5.83125,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.832656,
   5.832812,
   5.832891,
   5.832969,
   5.833047,
   5.833125,
   5.833203,
   5.833281,
   5.833359,
   5.833438,
   5.833516,
   5.833594,
   5.833672,
   5.83375,
   5.833828,
   5.833906,
   5.833984,
   5.834062,
   5.834141,
   5.834219,
   5.834297,
   5.834375,
   5.834453,
   5.834531,
   5.834609,
   5.834687,
   5.834766,
   5.834844,
   5.834922,
   5.835,
   5.835078,
   5.835156,
   5.835234,
   5.835313,
   5.835391,
   5.835469,
   5.835547,
   5.835625,
   5.835703,
   5.835781,
   5.835859,
   5.835938,
   5.836016,
   5.836094,
   5.836172,
   5.83625,
   5.836328,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.838594,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839531,
   5.839688,
   5.839844,
   5.84,
   5.840156,
   5.840312,
   5.840469,
   5.840625,
   5.840781,
   5.840937,
   5.841094,
   5.84125,
   5.841406,
   5.841563,
   5.841719,
   5.841875,
   5.842031,
   5.842187,
   5.842344,
   5.8425,
   5.842656,
   5.842812,
   5.842969,
   5.843125,
   5.843281,
   5.843438,
   5.843594,
   5.84375,
   5.843906,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845313,
   5.845625,
   5.845937,
   5.84625,
   5.846562,
   5.846875,
   5.847188,
   5.8475,
   5.847812,
   5.848125,
   5.848438,
   5.84875,
   5.849063,
   5.849375,
   5.849687,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.853125,
   5.85375,
   5.854375,
   5.855,
   5.855625,
   5.85625,
   5.856875,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.86375,
   5.865,
   5.86625,
   5.8675,
   5.86875,
   5.87,
   5.8725,
   5.875,
   5.8775,
   5.88,
   5.8825,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.9};
   Double_t Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy31[240] = {
   0,
   0.03575066,
   0.1095182,
   0.1742736,
   0.2488764,
   0.3418648,
   0.4633433,
   0.628332,
   0.7342393,
   0.8613487,
   1.015643,
   1.205284,
   1.441629,
   1.582116,
   1.740836,
   1.920981,
   2.126455,
   2.362069,
   2.633798,
   2.949124,
   3.126,
   3.31751,
   3.525251,
   3.751037,
   3.996931,
   4.265291,
   4.558816,
   4.880604,
   5.234226,
   5.623805,
   6.054121,
   6.530728,
   6.788374,
   7.060103,
   7.346895,
   7.649815,
   7.970015,
   8.308743,
   8.667355,
   9.047321,
   9.450237,
   9.877838,
   10.33201,
   10.81479,
   11.32842,
   11.87531,
   12.45809,
   13.07961,
   13.74297,
   14.45151,
   15.20887,
   16.01896,
   16.44509,
   16.88601,
   17.3423,
   17.81455,
   18.30337,
   18.8094,
   19.3333,
   19.87573,
   20.43738,
   21.01895,
   21.62117,
   22.24476,
   22.89046,
   23.55902,
   24.25119,
   24.96773,
   25.70936,
   26.47683,
   27.27085,
   28.09211,
   28.94126,
   29.81892,
   30.72564,
   31.6619,
   32.62811,
   33.62456,
   34.65144,
   35.70879,
   36.79651,
   37.9143,
   39.06165,
   40.23783,
   41.44182,
   42.67234,
   43.92775,
   45.2061,
   46.505,
   47.82169,
   50.49508,
   55.88157,
   57.20561,
   58.50811,
   59.78204,
   61.02004,
   62.21444,
   63.35739,
   63.90707,
   64.44091,
   64.95791,
   65.45708,
   65.93747,
   66.39811,
   66.83808,
   67.25647,
   67.65242,
   68.02509,
   68.37368,
   68.69743,
   68.99564,
   69.26766,
   69.51289,
   69.73078,
   69.92086,
   70.08272,
   70.21601,
   70.32044,
   70.39582,
   70.44201,
   70.45894,
   70.44663,
   70.40516,
   70.33468,
   70.23542,
   70.10767,
   69.9518,
   69.76823,
   69.55746,
   69.32003,
   69.05656,
   68.76769,
   68.45415,
   68.11667,
   67.75607,
   67.37316,
   66.96881,
   66.54391,
   66.09938,
   65.63615,
   65.15517,
   64.6574,
   64.14381,
   63.61536,
   62.51779,
   61.37238,
   60.18665,
   58.96787,
   57.72299,
   55.1808,
   50.04241,
   47.51827,
   46.27959,
   45.06,
   43.86161,
   42.68623,
   41.5353,
   40.41001,
   39.31125,
   38.23971,
   37.19584,
   36.17992,
   35.19206,
   34.23223,
   33.30027,
   32.39593,
   31.51885,
   30.66862,
   29.84475,
   29.0467,
   28.2739,
   27.52572,
   26.80155,
   26.10073,
   25.42259,
   24.76648,
   24.13171,
   23.51763,
   22.92356,
   22.34885,
   21.79287,
   21.25496,
   20.73452,
   20.23094,
   19.74363,
   19.272,
   18.81551,
   18.37362,
   17.53152,
   16.74171,
   16.00046,
   15.30431,
   14.65003,
   14.03465,
   13.45541,
   12.90975,
   12.39532,
   11.90994,
   11.45161,
   11.01848,
   10.60883,
   10.22109,
   9.853795,
   9.505606,
   9.175275,
   8.861653,
   8.563673,
   8.010772,
   7.509525,
   7.053868,
   6.638569,
   6.259101,
   5.911537,
   5.592457,
   5.298879,
   5.02819,
   4.778098,
   4.546585,
   4.331871,
   3.946713,
   3.612018,
   3.319362,
   3.061992,
   2.83445,
   2.632287,
   2.45185,
   2.290117,
   2.144573,
   2.013112,
   1.785605,
   1.596368,
   1.437188,
   1.301947,
   1.18601,
   1.085817,
   0.922166,
   0.7950423,
   0.6941559,
   0.6941559,
   0};
   graph = new TGraph(240,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fx31,Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]_fy31);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");

   ci = 1198;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531","Projection of model(Sb_n1_NeNe)",240,5.746,5.914);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->SetMaximum(77.50484);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB_CompoBrbw_Sb_n2cB1531->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]_Comp[rbw_Sb_n2]1531);
   
   graph->Draw("fl");
   
   Double_t Sb_n1_Ne_Norm[m13cc]_fx32[242] = {
   5.755,
   5.755,
   5.76,
   5.760156,
   5.760312,
   5.760469,
   5.760625,
   5.760937,
   5.76125,
   5.761563,
   5.761875,
   5.762187,
   5.7625,
   5.762812,
   5.763125,
   5.76375,
   5.764375,
   5.765,
   5.765625,
   5.76625,
   5.766875,
   5.7675,
   5.768125,
   5.76875,
   5.769375,
   5.77,
   5.77125,
   5.7725,
   5.77375,
   5.775,
   5.77625,
   5.7775,
   5.77875,
   5.78,
   5.78125,
   5.7825,
   5.78375,
   5.785,
   5.78625,
   5.7875,
   5.79,
   5.7925,
   5.795,
   5.7975,
   5.8,
   5.805,
   5.8075,
   5.80875,
   5.81,
   5.81125,
   5.8125,
   5.81375,
   5.814375,
   5.815,
   5.815625,
   5.81625,
   5.816875,
   5.8175,
   5.818125,
   5.81875,
   5.819375,
   5.82,
   5.820625,
   5.820937,
   5.82125,
   5.821563,
   5.821875,
   5.822188,
   5.8225,
   5.822812,
   5.823125,
   5.823438,
   5.82375,
   5.824063,
   5.824375,
   5.824687,
   5.825,
   5.825313,
   5.825625,
   5.825938,
   5.82625,
   5.826406,
   5.826562,
   5.826719,
   5.826875,
   5.827031,
   5.827188,
   5.827344,
   5.8275,
   5.827656,
   5.827813,
   5.827969,
   5.828125,
   5.828281,
   5.828437,
   5.828594,
   5.82875,
   5.828906,
   5.829063,
   5.829219,
   5.829375,
   5.829531,
   5.829688,
   5.829844,
   5.83,
   5.830156,
   5.830312,
   5.830469,
   5.830625,
   5.830937,
   5.83125,
   5.831875,
   5.832031,
   5.832187,
   5.832344,
   5.8325,
   5.832656,
   5.832812,
   5.832969,
   5.833125,
   5.833203,
   5.833281,
   5.833359,
   5.833438,
   5.833516,
   5.833594,
   5.833672,
   5.83375,
   5.833828,
   5.833906,
   5.833984,
   5.834062,
   5.834141,
   5.834219,
   5.834297,
   5.834375,
   5.834453,
   5.834531,
   5.834609,
   5.834687,
   5.834766,
   5.834844,
   5.834922,
   5.835,
   5.835078,
   5.835156,
   5.835234,
   5.835313,
   5.835391,
   5.835469,
   5.835547,
   5.835625,
   5.835703,
   5.835781,
   5.835859,
   5.835938,
   5.836094,
   5.83625,
   5.836406,
   5.836562,
   5.836719,
   5.836875,
   5.837031,
   5.837188,
   5.8375,
   5.838125,
   5.838437,
   5.83875,
   5.838906,
   5.839063,
   5.839219,
   5.839375,
   5.839531,
   5.839688,
   5.839844,
   5.84,
   5.840156,
   5.840312,
   5.840469,
   5.840625,
   5.840781,
   5.840937,
   5.841094,
   5.84125,
   5.841406,
   5.841563,
   5.841719,
   5.841875,
   5.842031,
   5.842187,
   5.842344,
   5.8425,
   5.842812,
   5.843125,
   5.843438,
   5.84375,
   5.844062,
   5.844375,
   5.844687,
   5.845,
   5.845313,
   5.845625,
   5.845937,
   5.84625,
   5.846562,
   5.846875,
   5.847188,
   5.8475,
   5.847812,
   5.848125,
   5.848438,
   5.84875,
   5.849375,
   5.85,
   5.850625,
   5.85125,
   5.851875,
   5.8525,
   5.853125,
   5.85375,
   5.854375,
   5.855,
   5.85625,
   5.8575,
   5.85875,
   5.86,
   5.86125,
   5.8625,
   5.86375,
   5.865,
   5.8675,
   5.87,
   5.8725,
   5.875,
   5.88,
   5.885,
   5.89,
   5.895,
   5.9,
   5.9,
   5.905,
   5.905};
   Double_t Sb_n1_Ne_Norm[m13cc]_fy32[242] = {
   0,
   5.711306,
   5.711306,
   6.220522,
   6.689572,
   7.126393,
   7.536594,
   8.292706,
   8.980917,
   9.615834,
   10.20742,
   10.76285,
   11.28746,
   11.7854,
   12.25992,
   13.14878,
   13.9701,
   14.73529,
   15.45276,
   16.12897,
   16.769,
   17.37691,
   17.95606,
   18.50922,
   19.03872,
   19.54656,
   20.50392,
   21.39257,
   22.22129,
   22.99708,
   23.72567,
   24.41179,
   25.05946,
   25.67212,
   26.25276,
   26.80403,
   27.32826,
   27.82758,
   28.30392,
   28.75908,
   29.61251,
   30.40048,
   31.1351,
   31.82879,
   32.49519,
   33.81468,
   34.51524,
   34.89054,
   35.29059,
   35.72323,
   36.19826,
   36.72807,
   37.01831,
   37.32853,
   37.66148,
   38.02028,
   38.40853,
   38.8304,
   39.2907,
   39.795,
   40.34982,
   40.96277,
   41.64273,
   42.01105,
   42.40019,
   42.81174,
   43.24745,
   43.7092,
   44.19904,
   44.71921,
   45.27212,
   45.8604,
   46.48692,
   47.15477,
   47.8673,
   48.62815,
   49.44123,
   50.31078,
   51.24132,
   52.23769,
   53.30505,
   53.86704,
   54.44883,
   55.05114,
   55.67471,
   56.32027,
   56.98857,
   57.68036,
   58.39639,
   59.13741,
   59.90415,
   60.69732,
   61.51761,
   62.36569,
   63.24215,
   64.14755,
   65.08239,
   66.04705,
   67.04184,
   68.06695,
   69.12243,
   70.20815,
   71.32382,
   72.46895,
   73.64279,
   74.84433,
   76.07229,
   77.32504,
   78.6006,
   81.2103,
   83.87735,
   89.24986,
   90.57013,
   91.86875,
   93.13871,
   94.37262,
   95.56282,
   96.70146,
   97.78058,
   98.79224,
   99.27032,
   99.72864,
   100.1663,
   100.5823,
   100.9758,
   101.3461,
   101.6922,
   102.0135,
   102.3092,
   102.5787,
   102.8213,
   103.0366,
   103.2241,
   103.3833,
   103.514,
   103.6157,
   103.6884,
   103.7318,
   103.746,
   103.7309,
   103.6866,
   103.6133,
   103.5111,
   103.3805,
   103.2217,
   103.0352,
   102.8215,
   102.581,
   102.3145,
   102.0226,
   101.706,
   101.3654,
   101.0017,
   100.6157,
   100.2081,
   99.78004,
   98.86581,
   97.88049,
   96.83178,
   95.72744,
   94.57516,
   93.38246,
   92.15661,
   90.90457,
   88.34776,
   83.17896,
   80.63903,
   78.16459,
   76.95798,
   75.77427,
   74.61492,
   73.48112,
   72.37376,
   71.29352,
   70.24085,
   69.21604,
   68.2192,
   67.25029,
   66.30917,
   65.39557,
   64.50915,
   63.64947,
   62.81607,
   62.00839,
   61.22587,
   60.46789,
   59.73382,
   59.023,
   58.33479,
   57.6685,
   57.02348,
   56.39904,
   55.20931,
   54.0941,
   53.0484,
   52.06744,
   51.14668,
   50.28186,
   49.46899,
   48.70433,
   47.98443,
   47.30607,
   46.66626,
   46.06225,
   45.49149,
   44.95163,
   44.44049,
   43.95607,
   43.49652,
   43.06013,
   42.64533,
   42.25065,
   41.51639,
   40.84779,
   40.23664,
   39.67589,
   39.15952,
   38.68228,
   38.23968,
   37.82779,
   37.44321,
   37.08297,
   36.42542,
   35.83792,
   35.30707,
   34.82237,
   34.37548,
   33.95974,
   33.56977,
   33.20121,
   32.51468,
   31.87844,
   31.27745,
   30.70109,
   29.59388,
   28.51728,
   27.44979,
   26.37953,
   25.30012,
   25.30012,
   25.30012,
   0};
   graph = new TGraph(242,Sb_n1_Ne_Norm[m13cc]_fx32,Sb_n1_Ne_Norm[m13cc]_fy32);
   graph->SetName("Sb_n1_Ne_Norm[m13cc]");
   graph->SetTitle("Projection of model(Sb_n1_NeNe)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632 = new TH1F("Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632","Projection of model(Sb_n1_NeNe)",242,5.74,5.92);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->SetMinimum(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->SetMaximum(114.1206);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->SetDirectory(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->SetStats(0);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->SetMarkerStyle(20);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->SetMarkerSize(1.2);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Sb_n1_Ne_NormoBm13cccB1632->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_Sb_n1_Ne_Norm[m13cc]1632);
   
   graph->Draw("l");
   
   Double_t h_ds_1060_fx3008[28] = {
   5.7625,
   5.7675,
   5.7725,
   5.7775,
   5.7825,
   5.7875,
   5.7925,
   5.7975,
   5.8025,
   5.8075,
   5.8125,
   5.8175,
   5.8225,
   5.8275,
   5.8325,
   5.8375,
   5.8425,
   5.8475,
   5.8525,
   5.8575,
   5.8625,
   5.8675,
   5.8725,
   5.8775,
   5.8825,
   5.8875,
   5.8925,
   5.8975};
   Double_t h_ds_1060_fy3008[28] = {
   15.54119,
   22.48286,
   17.51264,
   29.39067,
   27.10419,
   21.20306,
   33.75066,
   34.97674,
   33.5843,
   22.58818,
   33.81064,
   34.49175,
   38.69679,
   64.09821,
   98.50452,
   90.45547,
   50.31889,
   39.50516,
   46.59875,
   18.67118,
   25.00537,
   49.51215,
   32.42646,
   56.04142,
   31.45901,
   35.626,
   19.36328,
   9.944961};
   Double_t h_ds_1060_felx3008[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1060_fely3008[28] = {
   6.948451,
   8.078725,
   8.158641,
   10.04277,
   9.870474,
   9.891743,
   11.0661,
   10.84077,
   11.09872,
   11.28471,
   14.58578,
   15.37911,
   13.7359,
   15.86888,
   18.62051,
   18.31543,
   15.09505,
   13.03155,
   13.87843,
   11.90949,
   12.41981,
   13.47958,
   13.07109,
   14.26534,
   13.31734,
   13.73469,
   12.47821,
   12.37567};
   Double_t h_ds_1060_fehx3008[28] = {
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025,
   0.0025};
   Double_t h_ds_1060_fehy3008[28] = {
   6.948451,
   8.078725,
   8.158641,
   10.04277,
   9.870474,
   9.891743,
   11.0661,
   10.84077,
   11.09872,
   11.28471,
   14.58578,
   15.37911,
   13.7359,
   15.86888,
   18.62051,
   18.31543,
   15.09505,
   13.03155,
   13.87843,
   11.90949,
   12.41981,
   13.47958,
   13.07109,
   14.26534,
   13.31734,
   13.73469,
   12.47821,
   12.37567};
   grae = new TGraphAsymmErrors(28,h_ds_1060_fx3008,h_ds_1060_fy3008,h_ds_1060_felx3008,h_ds_1060_fehx3008,h_ds_1060_fely3008,h_ds_1060_fehy3008);
   grae->SetName("h_ds_1060");
   grae->SetTitle("Histogram of ds_1060_plot__m13cc");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_ds_106030043008 = new TH1F("Graph_Graph_h_ds_106030043008","Histogram of ds_1060_plot__m13cc",100,5.746,5.914);
   Graph_Graph_h_ds_106030043008->SetMinimum(-14.38628);
   Graph_Graph_h_ds_106030043008->SetMaximum(129.0806);
   Graph_Graph_h_ds_106030043008->SetDirectory(0);
   Graph_Graph_h_ds_106030043008->SetStats(0);
   Graph_Graph_h_ds_106030043008->SetMarkerStyle(20);
   Graph_Graph_h_ds_106030043008->SetMarkerSize(1.2);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_106030043008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_106030043008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_106030043008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_106030043008->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_106030043008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_ds_106030043008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_ds_106030043008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_ds_106030043008->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_ds_106030043008->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_ds_106030043008->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_ds_106030043008);
   
   grae->Draw("zp");
   
   TH1D *frame_1e327410__16 = new TH1D("frame_1e327410__16","A RooPlot of \"\"",28,5.76014,5.89986);
   frame_1e327410__16->SetBinContent(1,123.1028);
   frame_1e327410__16->SetMinimum(-19.99);
   frame_1e327410__16->SetMaximum(199.99);
   frame_1e327410__16->SetEntries(1);
   frame_1e327410__16->SetDirectory(0);
   frame_1e327410__16->SetStats(0);
   frame_1e327410__16->SetMarkerStyle(20);
   frame_1e327410__16->SetMarkerSize(1.2);
   frame_1e327410__16->GetXaxis()->SetNdivisions(504);
   frame_1e327410__16->GetXaxis()->SetLabelFont(133);
   frame_1e327410__16->GetXaxis()->SetLabelOffset(0.015);
   frame_1e327410__16->GetXaxis()->SetLabelSize(45);
   frame_1e327410__16->GetXaxis()->SetTitleSize(-1);
   frame_1e327410__16->GetXaxis()->SetTitleOffset(1);
   frame_1e327410__16->GetXaxis()->SetTitleFont(132);
   frame_1e327410__16->GetYaxis()->SetNdivisions(504);
   frame_1e327410__16->GetYaxis()->SetLabelFont(133);
   frame_1e327410__16->GetYaxis()->SetLabelSize(45);
   frame_1e327410__16->GetYaxis()->SetTitleSize(0.05);
   frame_1e327410__16->GetYaxis()->SetTitleFont(132);
   frame_1e327410__16->GetZaxis()->SetLabelFont(132);
   frame_1e327410__16->GetZaxis()->SetLabelSize(0.05);
   frame_1e327410__16->GetZaxis()->SetTitleSize(0.05);
   frame_1e327410__16->GetZaxis()->SetTitleOffset(1);
   frame_1e327410__16->GetZaxis()->SetTitleFont(132);
   frame_1e327410__16->Draw("AXISSAME");
   pad_glFig3_1_0->Modified();
   glFig3->cd();
   glFig3->Modified();
   glFig3->cd();
   glFig3->SetSelected(glFig3);
}


==> figs/FigS1.C <==
void FIGURE_SUPP2_1()
{
//=========Macro generated from canvas: glFigSP2/Ostap
//=========  (Fri Jun 14 15:38:58 2019) by ROOT version 6.16/00
   TCanvas *glFigSP2 = new TCanvas("glFigSP2", "Ostap",4,77,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFigSP2->SetHighLightColor(2);
   glFigSP2->Range(0,0,1,1);
   glFigSP2->SetFillColor(0);
   glFigSP2->SetBorderMode(0);
   glFigSP2->SetBorderSize(2);
   glFigSP2->SetTickx(1);
   glFigSP2->SetTicky(1);
   glFigSP2->SetLeftMargin(0.14);
   glFigSP2->SetTopMargin(0.05);
   glFigSP2->SetBottomMargin(0.14);
   glFigSP2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFigSP2_0_0
   TPad *pad_glFigSP2_0_0 = new TPad("pad_glFigSP2_0_0", "",0,0,0.95,0.525);
   pad_glFigSP2_0_0->Draw();
   pad_glFigSP2_0_0->cd();
   pad_glFigSP2_0_0->Range(5.465076,-23529.18,5.7997,99999);
   pad_glFigSP2_0_0->SetFillColor(0);
   pad_glFigSP2_0_0->SetBorderMode(0);
   pad_glFigSP2_0_0->SetBorderSize(0);
   pad_glFigSP2_0_0->SetTickx(1);
   pad_glFigSP2_0_0->SetTicky(1);
   pad_glFigSP2_0_0->SetRightMargin(0);
   pad_glFigSP2_0_0->SetTopMargin(0);
   pad_glFigSP2_0_0->SetBottomMargin(0.1904762);
   pad_glFigSP2_0_0->SetFrameBorderMode(0);
   pad_glFigSP2_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_108c29d0__1 = new TH1D("frame_108c29d0__1","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_108c29d0__1->SetBinContent(1,91818.93);
   frame_108c29d0__1->SetMinimum(0);
   frame_108c29d0__1->SetMaximum(99999);
   frame_108c29d0__1->SetEntries(3);
   frame_108c29d0__1->SetDirectory(0);
   frame_108c29d0__1->SetStats(0);
   frame_108c29d0__1->SetMarkerStyle(20);
   frame_108c29d0__1->SetMarkerSize(1.2);
   frame_108c29d0__1->GetXaxis()->SetNdivisions(508);
   frame_108c29d0__1->GetXaxis()->SetLabelFont(133);
   frame_108c29d0__1->GetXaxis()->SetLabelOffset(0.015);
   frame_108c29d0__1->GetXaxis()->SetLabelSize(27);
   frame_108c29d0__1->GetXaxis()->SetTitleSize(-1);
   frame_108c29d0__1->GetXaxis()->SetTitleOffset(1);
   frame_108c29d0__1->GetXaxis()->SetTitleFont(132);
   frame_108c29d0__1->GetYaxis()->SetNdivisions(504);
   frame_108c29d0__1->GetYaxis()->SetLabelFont(133);
   frame_108c29d0__1->GetYaxis()->SetLabelSize(27);
   frame_108c29d0__1->GetYaxis()->SetTitleSize(0.05);
   frame_108c29d0__1->GetYaxis()->SetTitleFont(132);
   frame_108c29d0__1->GetZaxis()->SetLabelFont(132);
   frame_108c29d0__1->GetZaxis()->SetLabelSize(0.05);
   frame_108c29d0__1->GetZaxis()->SetTitleSize(0.05);
   frame_108c29d0__1->GetZaxis()->SetTitleOffset(1);
   frame_108c29d0__1->GetZaxis()->SetTitleFont(132);
   frame_108c29d0__1->Draw("FUNC");
   
   Double_t L_Norm[mass]_Comp[expopos_Background]_fx1[150] = {
   5.494,
   5.494,
   5.5,
   5.50075,
   5.5015,
   5.50225,
   5.503,
   5.50375,
   5.5045,
   5.50525,
   5.506,
   5.50675,
   5.5075,
   5.50825,
   5.509,
   5.50975,
   5.5105,
   5.51125,
   5.512,
   5.51275,
   5.5135,
   5.51425,
   5.515,
   5.51575,
   5.5165,
   5.51725,
   5.518,
   5.51875,
   5.5195,
   5.521,
   5.5225,
   5.524,
   5.5255,
   5.527,
   5.5285,
   5.53,
   5.533,
   5.536,
   5.542,
   5.545,
   5.5465,
   5.548,
   5.5495,
   5.551,
   5.5525,
   5.554,
   5.5555,
   5.557,
   5.5585,
   5.56,
   5.5615,
   5.563,
   5.5645,
   5.566,
   5.5675,
   5.569,
   5.5705,
   5.572,
   5.5735,
   5.575,
   5.5765,
   5.578,
   5.5795,
   5.581,
   5.5825,
   5.584,
   5.5855,
   5.587,
   5.5885,
   5.59,
   5.5915,
   5.593,
   5.5945,
   5.596,
   5.5975,
   5.599,
   5.6005,
   5.602,
   5.6035,
   5.605,
   5.6065,
   5.608,
   5.6095,
   5.611,
   5.6125,
   5.614,
   5.6155,
   5.617,
   5.6185,
   5.62,
   5.6215,
   5.623,
   5.6245,
   5.626,
   5.6275,
   5.629,
   5.6305,
   5.632,
   5.635,
   5.638,
   5.641,
   5.644,
   5.647,
   5.65,
   5.653,
   5.656,
   5.659,
   5.662,
   5.665,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.713,
   5.716,
   5.719,
   5.722,
   5.725,
   5.728,
   5.731,
   5.734,
   5.737,
   5.74,
   5.743,
   5.746,
   5.749,
   5.752,
   5.755,
   5.758,
   5.761,
   5.764,
   5.767,
   5.77,
   5.773,
   5.776,
   5.779,
   5.782,
   5.785,
   5.788,
   5.791,
   5.794,
   5.797,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_Comp[expopos_Background]_fy1[150] = {
   0,
   4518.8,
   4518.8,
   4490.886,
   4466.244,
   4444.752,
   4426.294,
   4410.754,
   4398.021,
   4387.986,
   4380.544,
   4375.59,
   4373.025,
   4372.75,
   4374.67,
   4378.693,
   4384.728,
   4392.688,
   4402.486,
   4414.04,
   4427.269,
   4442.095,
   4458.439,
   4476.229,
   4495.392,
   4515.858,
   4537.558,
   4560.426,
   4584.397,
   4635.401,
   4690.09,
   4748.013,
   4808.744,
   4871.882,
   4937.051,
   5003.897,
   5141.319,
   5281.74,
   5563.442,
   5701.318,
   5768.885,
   5835.333,
   5900.527,
   5964.339,
   6026.656,
   6087.373,
   6146.394,
   6203.634,
   6259.016,
   6312.473,
   6363.942,
   6413.372,
   6460.715,
   6505.932,
   6548.989,
   6589.86,
   6628.521,
   6664.957,
   6699.154,
   6731.106,
   6760.808,
   6788.263,
   6813.475,
   6836.451,
   6857.203,
   6875.745,
   6892.095,
   6906.271,
   6918.297,
   6928.197,
   6935.996,
   6941.724,
   6945.41,
   6947.087,
   6946.786,
   6944.543,
   6940.392,
   6934.371,
   6926.517,
   6916.868,
   6905.463,
   6892.342,
   6877.545,
   6861.112,
   6843.084,
   6823.504,
   6802.411,
   6779.847,
   6755.855,
   6730.475,
   6703.749,
   6675.719,
   6646.427,
   6615.912,
   6584.216,
   6551.38,
   6517.443,
   6482.447,
   6409.43,
   6332.642,
   6252.385,
   6168.955,
   6082.639,
   5993.714,
   5902.448,
   5809.099,
   5713.917,
   5617.137,
   5518.988,
   5419.688,
   5218.449,
   5014.957,
   4810.588,
   4606.566,
   4403.972,
   4203.75,
   4006.714,
   3909.614,
   3813.563,
   3718.632,
   3624.884,
   3532.378,
   3441.165,
   3351.292,
   3262.801,
   3175.729,
   3090.108,
   3005.965,
   2923.324,
   2842.204,
   2762.622,
   2684.59,
   2608.116,
   2533.208,
   2459.869,
   2388.098,
   2317.894,
   2249.254,
   2182.17,
   2116.634,
   2052.636,
   1990.164,
   1929.205,
   1869.743,
   1811.763,
   1755.247,
   1700.177,
   1700.177,
   1700.177,
   0};
   TGraph *graph = new TGraph(150,L_Norm[mass]_Comp[expopos_Background]_fx1,L_Norm[mass]_Comp[expopos_Background]_fy1);
   graph->SetName("L_Norm[mass]_Comp[expopos_Background]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1 = new TH1F("Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1","Projection of model(L)",150,5.4628,5.8372);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->SetMinimum(0);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->SetMaximum(7641.795);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->SetDirectory(0);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->SetStats(0);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->SetMarkerStyle(20);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->SetMarkerSize(1.2);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetNdivisions(505);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetTitleSize(-1);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetXaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetYaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetYaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetZaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetZaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_L_Norm[mass]_Comp[expopos_Background]1);
   
   graph->Draw("l");
   
   Double_t L_Norm[mass]_Comp[cb2_L]_fx2[259] = {
   5.5,
   5.5,
   5.506,
   5.512,
   5.518,
   5.524,
   5.53,
   5.536,
   5.542,
   5.548,
   5.554,
   5.56,
   5.566,
   5.572,
   5.578,
   5.581,
   5.584,
   5.587,
   5.5885,
   5.59,
   5.5915,
   5.593,
   5.5945,
   5.59525,
   5.596,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.601625,
   5.602,
   5.602375,
   5.60275,
   5.603125,
   5.6035,
   5.603875,
   5.60425,
   5.604625,
   5.605,
   5.605375,
   5.60575,
   5.606125,
   5.606313,
   5.6065,
   5.606688,
   5.606875,
   5.607063,
   5.60725,
   5.607438,
   5.607625,
   5.607812,
   5.608,
   5.608187,
   5.608375,
   5.608562,
   5.60875,
   5.608937,
   5.609125,
   5.609312,
   5.6095,
   5.609687,
   5.609875,
   5.610062,
   5.610156,
   5.61025,
   5.610344,
   5.610437,
   5.610625,
   5.610812,
   5.611,
   5.611187,
   5.611375,
   5.611562,
   5.61175,
   5.611937,
   5.612125,
   5.612312,
   5.6125,
   5.612875,
   5.61325,
   5.614,
   5.614375,
   5.61475,
   5.614937,
   5.615125,
   5.615312,
   5.6155,
   5.615687,
   5.615875,
   5.616062,
   5.61625,
   5.616437,
   5.616625,
   5.616812,
   5.617,
   5.617188,
   5.617375,
   5.617563,
   5.617656,
   5.61775,
   5.617844,
   5.617938,
   5.618031,
   5.618125,
   5.618219,
   5.618313,
   5.618406,
   5.6185,
   5.618594,
   5.618688,
   5.618781,
   5.618875,
   5.618969,
   5.619063,
   5.619156,
   5.61925,
   5.619344,
   5.619438,
   5.619531,
   5.619625,
   5.619719,
   5.619813,
   5.619906,
   5.62,
   5.620094,
   5.620188,
   5.620281,
   5.620375,
   5.620469,
   5.620563,
   5.620656,
   5.62075,
   5.620844,
   5.620938,
   5.621031,
   5.621125,
   5.621219,
   5.621313,
   5.621406,
   5.6215,
   5.621594,
   5.621688,
   5.621781,
   5.621875,
   5.622063,
   5.62225,
   5.622438,
   5.622625,
   5.622813,
   5.623,
   5.623188,
   5.623375,
   5.623563,
   5.62375,
   5.623938,
   5.624125,
   5.624313,
   5.6245,
   5.624688,
   5.624875,
   5.62525,
   5.626,
   5.626375,
   5.62675,
   5.626937,
   5.627125,
   5.627312,
   5.6275,
   5.627687,
   5.627875,
   5.628062,
   5.62825,
   5.628437,
   5.628625,
   5.628812,
   5.629,
   5.629187,
   5.629375,
   5.629562,
   5.62975,
   5.629937,
   5.630125,
   5.630312,
   5.6305,
   5.630687,
   5.630875,
   5.631062,
   5.63125,
   5.631437,
   5.631625,
   5.631812,
   5.632,
   5.632187,
   5.632375,
   5.632562,
   5.63275,
   5.632937,
   5.633125,
   5.6335,
   5.633875,
   5.63425,
   5.634625,
   5.635,
   5.635375,
   5.63575,
   5.636125,
   5.6365,
   5.636875,
   5.63725,
   5.637625,
   5.638,
   5.638375,
   5.63875,
   5.639125,
   5.6395,
   5.64025,
   5.641,
   5.64175,
   5.6425,
   5.64325,
   5.644,
   5.64475,
   5.6455,
   5.647,
   5.6485,
   5.65,
   5.6515,
   5.653,
   5.656,
   5.659,
   5.662,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.8};
   Double_t L_Norm[mass]_Comp[cb2_L]_fy2[259] = {
   0,
   9.723685,
   11.57102,
   13.89516,
   16.85557,
   20.67872,
   25.69287,
   32.38467,
   41.4943,
   54.18091,
   72.32174,
   99.07837,
   140.0266,
   205.5584,
   316.3924,
   401.1459,
   517.4643,
   680.9859,
   787.8976,
   917.3928,
   1075.586,
   1270.648,
   1513.649,
   1657.675,
   1819.81,
   2002.916,
   2210.407,
   2446.372,
   2715.736,
   3024.462,
   3379.816,
   3790.702,
   4020.306,
   4268.104,
   4535.89,
   4825.671,
   5139.695,
   5480.487,
   5850.891,
   6254.113,
   6693.778,
   7173.993,
   7699.425,
   8275.388,
   8907.952,
   9247.591,
   9604.064,
   9978.399,
   10371.71,
   10785.17,
   11220.07,
   11677.78,
   12159.77,
   12667.65,
   13203.14,
   13768.08,
   14364.48,
   14994.52,
   15660.53,
   16365.07,
   17110.88,
   17900.98,
   18738.6,
   19627.3,
   20570.93,
   21573.69,
   22098.67,
   22640.19,
   23198.9,
   23775.45,
   24966.45,
   26191.06,
   27448.35,
   28737.31,
   30056.79,
   31405.52,
   32782.05,
   34184.8,
   35612.02,
   37061.84,
   38532.23,
   41525.86,
   44573.85,
   50746.29,
   53822.87,
   56858.64,
   58352.76,
   59826.43,
   61276.16,
   62698.44,
   64089.76,
   65446.64,
   66765.61,
   68043.25,
   69276.19,
   70461.15,
   71594.92,
   72674.39,
   73696.59,
   74658.65,
   75557.85,
   75983.08,
   76391.64,
   76783.25,
   77157.62,
   77514.49,
   77853.58,
   78174.66,
   78477.49,
   78761.84,
   79027.52,
   79274.32,
   79502.06,
   79710.57,
   79899.7,
   80069.3,
   80219.26,
   80349.45,
   80459.79,
   80550.19,
   80620.58,
   80670.92,
   80701.15,
   80711.26,
   80701.25,
   80671.11,
   80620.88,
   80550.59,
   80460.29,
   80350.05,
   80219.95,
   80070.09,
   79900.58,
   79711.55,
   79503.13,
   79275.49,
   79028.78,
   78763.2,
   78478.94,
   78176.2,
   77855.21,
   77516.2,
   77159.43,
   76785.14,
   76393.62,
   75985.14,
   75559.99,
   74660.95,
   73699.04,
   72676.99,
   71597.65,
   70464.01,
   69279.17,
   68046.35,
   66768.82,
   65449.95,
   64093.16,
   62701.91,
   61279.7,
   59830.04,
   58356.42,
   56862.35,
   55351.28,
   52291.82,
   46115.5,
   43048.1,
   40024.7,
   38535.88,
   37065.45,
   35615.57,
   34188.29,
   32803.58,
   31477.51,
   30207.49,
   28991.05,
   27825.83,
   26709.58,
   25640.15,
   24615.49,
   23633.65,
   22692.76,
   21791.04,
   20926.78,
   20098.36,
   19304.24,
   18542.92,
   17813,
   17113.13,
   16442.01,
   15798.4,
   15181.15,
   14589.11,
   14021.21,
   13476.43,
   12953.78,
   12452.33,
   11971.18,
   11509.46,
   11066.37,
   10641.12,
   10232.95,
   9465.054,
   8757.306,
   8104.802,
   7503.05,
   6947.937,
   6435.698,
   5962.884,
   5526.332,
   5123.146,
   4750.668,
   4406.463,
   4088.294,
   3794.109,
   3522.026,
   3270.313,
   3037.382,
   2821.772,
   2437.258,
   2107.278,
   1823.798,
   1580.013,
   1370.147,
   1189.299,
   1033.3,
   898.6033,
   681.4723,
   518.6686,
   396.1441,
   303.5982,
   233.4485,
   139.3704,
   84.24052,
   51.5218,
   19.9236,
   8.028008,
   3.359139,
   1.455202,
   0.6509355,
   0.2999473,
   0.1420779,
   0.06904935,
   0.03437187,
   0.01749797,
   0.009097168,
   0.004823995,
   0.002606071,
   0.001432795,
   0.0008008998,
   0.0004547584,
   0.0002620802,
   0.0001531824,
   9.074006e-05,
   5.444049e-05,
   3.306092e-05,
   2.031109e-05,
   1.261679e-05,
   1.261679e-05,
   0};
   graph = new TGraph(259,L_Norm[mass]_Comp[cb2_L]_fx2,L_Norm[mass]_Comp[cb2_L]_fy2);
   graph->SetName("L_Norm[mass]_Comp[cb2_L]");
   graph->SetTitle("Projection of model(L)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_L_NormoBmasscB_CompoBcb2_LcB2 = new TH1F("Graph_L_NormoBmasscB_CompoBcb2_LcB2","Projection of model(L)",259,5.47,5.83);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->SetMinimum(0);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->SetMaximum(88782.39);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->SetDirectory(0);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->SetStats(0);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->SetMarkerStyle(20);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->SetMarkerSize(1.2);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetNdivisions(505);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetTitleSize(-1);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetXaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetYaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetYaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetZaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetZaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBcb2_LcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_L_Norm[mass]_Comp[cb2_L]2);
   
   graph->Draw("fl");
   
   Double_t L_Norm[mass]_fx3[258] = {
   5.494,
   5.494,
   5.5,
   5.503,
   5.506,
   5.509,
   5.512,
   5.515,
   5.518,
   5.524,
   5.53,
   5.536,
   5.542,
   5.548,
   5.554,
   5.56,
   5.566,
   5.572,
   5.578,
   5.581,
   5.584,
   5.587,
   5.5885,
   5.59,
   5.5915,
   5.593,
   5.5945,
   5.59525,
   5.596,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.601625,
   5.602,
   5.602375,
   5.60275,
   5.603125,
   5.6035,
   5.603875,
   5.60425,
   5.604625,
   5.605,
   5.605375,
   5.60575,
   5.606125,
   5.6065,
   5.606688,
   5.606875,
   5.607063,
   5.60725,
   5.607438,
   5.607625,
   5.607812,
   5.608,
   5.608187,
   5.608375,
   5.608562,
   5.60875,
   5.608937,
   5.609125,
   5.609312,
   5.6095,
   5.609687,
   5.609875,
   5.610062,
   5.61025,
   5.610344,
   5.610437,
   5.610625,
   5.610812,
   5.611,
   5.611187,
   5.611375,
   5.611562,
   5.61175,
   5.611937,
   5.612125,
   5.612312,
   5.6125,
   5.612875,
   5.61325,
   5.614,
   5.614375,
   5.61475,
   5.614937,
   5.615125,
   5.615312,
   5.6155,
   5.615687,
   5.615875,
   5.616062,
   5.61625,
   5.616437,
   5.616625,
   5.616812,
   5.617,
   5.617188,
   5.617375,
   5.617563,
   5.61775,
   5.617844,
   5.617938,
   5.618031,
   5.618125,
   5.618219,
   5.618313,
   5.618406,
   5.6185,
   5.618594,
   5.618688,
   5.618781,
   5.618875,
   5.618969,
   5.619063,
   5.619156,
   5.61925,
   5.619344,
   5.619438,
   5.619531,
   5.619625,
   5.619719,
   5.619813,
   5.619906,
   5.62,
   5.620094,
   5.620188,
   5.620281,
   5.620375,
   5.620469,
   5.620563,
   5.620656,
   5.62075,
   5.620844,
   5.620938,
   5.621031,
   5.621125,
   5.621219,
   5.621313,
   5.621406,
   5.6215,
   5.621594,
   5.621688,
   5.621875,
   5.622063,
   5.62225,
   5.622438,
   5.622625,
   5.622813,
   5.623,
   5.623188,
   5.623375,
   5.623563,
   5.62375,
   5.623938,
   5.624125,
   5.624313,
   5.6245,
   5.624875,
   5.62525,
   5.626,
   5.626375,
   5.62675,
   5.626937,
   5.627125,
   5.627312,
   5.6275,
   5.627687,
   5.627875,
   5.628062,
   5.62825,
   5.628437,
   5.628625,
   5.628812,
   5.629,
   5.629187,
   5.629375,
   5.629562,
   5.62975,
   5.629937,
   5.630125,
   5.630312,
   5.6305,
   5.630687,
   5.630875,
   5.631062,
   5.63125,
   5.631437,
   5.631625,
   5.631812,
   5.632,
   5.632187,
   5.632375,
   5.632562,
   5.63275,
   5.633125,
   5.6335,
   5.633875,
   5.63425,
   5.634625,
   5.635,
   5.635375,
   5.63575,
   5.636125,
   5.6365,
   5.636875,
   5.63725,
   5.637625,
   5.638,
   5.638375,
   5.63875,
   5.639125,
   5.6395,
   5.64025,
   5.641,
   5.64175,
   5.6425,
   5.64325,
   5.644,
   5.64475,
   5.6455,
   5.647,
   5.6485,
   5.65,
   5.6515,
   5.653,
   5.656,
   5.659,
   5.662,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_fy3[258] = {
   0,
   4528.524,
   4528.524,
   4436.89,
   4392.115,
   4387.335,
   4416.381,
   4473.723,
   4554.414,
   4768.692,
   5029.59,
   5314.125,
   5604.936,
   5889.514,
   6159.694,
   6411.551,
   6645.958,
   6870.515,
   7104.656,
   7237.597,
   7393.209,
   7587.257,
   7706.195,
   7845.59,
   8011.582,
   8212.372,
   8459.06,
   8604.173,
   8766.897,
   8950.098,
   9157.194,
   9392.277,
   9660.279,
   9967.166,
   10320.21,
   10728.32,
   10956.36,
   11202.48,
   11468.47,
   11756.34,
   12068.35,
   12407,
   12775.16,
   13176.03,
   13613.22,
   14090.86,
   14613.61,
   15186.77,
   15816.43,
   16509.53,
   16882.32,
   17274.05,
   17685.91,
   18119.18,
   18575.24,
   19055.56,
   19561.73,
   20095.48,
   20658.66,
   21253.28,
   21881.5,
   22545.68,
   23248.35,
   23992.28,
   24780.46,
   25616.14,
   26502.88,
   27444.51,
   28445.27,
   29509.73,
   30067.4,
   30642.91,
   31831.82,
   33054.32,
   34309.46,
   35596.25,
   36913.55,
   38260.06,
   39634.35,
   41034.82,
   42459.76,
   43907.26,
   45375.31,
   48364.19,
   51407.34,
   57569.79,
   60641.24,
   63671.78,
   65163.26,
   66634.25,
   68081.29,
   69500.85,
   70889.43,
   72243.55,
   73559.73,
   74834.56,
   76064.67,
   77246.77,
   78377.66,
   79454.24,
   80473.51,
   81432.63,
   82328.87,
   83159.67,
   83549.78,
   83922.64,
   84277.99,
   84615.56,
   84935.12,
   85236.42,
   85519.24,
   85783.37,
   86028.63,
   86254.81,
   86461.77,
   86649.33,
   86817.37,
   86965.76,
   87094.37,
   87203.13,
   87291.94,
   87360.74,
   87409.47,
   87438.1,
   87446.6,
   87434.97,
   87403.22,
   87351.36,
   87279.43,
   87187.5,
   87075.61,
   86943.87,
   86792.36,
   86621.19,
   86430.49,
   86220.41,
   85991.09,
   85742.71,
   85475.44,
   85189.49,
   84885.06,
   84562.37,
   84221.66,
   83863.18,
   83487.18,
   83093.93,
   82256.85,
   81354.33,
   80388.93,
   79363.37,
   78280.49,
   77143.3,
   75954.89,
   74718.47,
   73437.33,
   72114.83,
   70754.38,
   69359.47,
   67933.57,
   66480.19,
   65002.85,
   61990.19,
   58923.14,
   52731.41,
   49656.2,
   46624.91,
   45132.12,
   43657.69,
   42203.81,
   40772.51,
   39383.75,
   38053.62,
   36779.53,
   35558.99,
   34389.66,
   33269.27,
   32195.7,
   31166.87,
   30180.85,
   29235.76,
   28329.82,
   27461.33,
   26628.66,
   25830.27,
   25064.67,
   24330.45,
   23626.25,
   22950.8,
   22302.85,
   21681.22,
   21084.8,
   20512.5,
   19963.31,
   19436.23,
   18930.33,
   18444.71,
   17978.52,
   17530.94,
   16688.48,
   15911.48,
   15194.58,
   14532.85,
   13921.82,
   13357.37,
   12835.73,
   12353.46,
   11907.39,
   11494.63,
   11112.53,
   10758.64,
   10430.73,
   10126.75,
   9844.819,
   9583.204,
   9340.317,
   9114.7,
   8710.016,
   8359.663,
   8055.612,
   7791.061,
   7560.241,
   7358.254,
   7180.935,
   7024.743,
   6764.111,
   6557.154,
   6389.858,
   6251.955,
   6135.896,
   5948.47,
   5798.157,
   5668.659,
   5439.611,
   5226.477,
   5018.316,
   4812.043,
   4607.217,
   4404.272,
   4203.892,
   4006.783,
   3813.598,
   3624.902,
   3441.174,
   3262.806,
   3090.11,
   2923.325,
   2762.623,
   2608.117,
   2459.869,
   2317.895,
   2182.17,
   2052.636,
   1929.205,
   1811.763,
   1700.177,
   1700.177,
   1700.177,
   0};
   graph = new TGraph(258,L_Norm[mass]_fx3,L_Norm[mass]_fy3);
   graph->SetName("L_Norm[mass]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_L_NormoBmasscB3 = new TH1F("Graph_L_NormoBmasscB3","Projection of model(L)",258,5.4628,5.8372);
   Graph_L_NormoBmasscB3->SetMinimum(0);
   Graph_L_NormoBmasscB3->SetMaximum(96191.26);
   Graph_L_NormoBmasscB3->SetDirectory(0);
   Graph_L_NormoBmasscB3->SetStats(0);
   Graph_L_NormoBmasscB3->SetMarkerStyle(20);
   Graph_L_NormoBmasscB3->SetMarkerSize(1.2);
   Graph_L_NormoBmasscB3->GetXaxis()->SetNdivisions(505);
   Graph_L_NormoBmasscB3->GetXaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_L_NormoBmasscB3->GetXaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB3->GetXaxis()->SetTitleSize(-1);
   Graph_L_NormoBmasscB3->GetXaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB3->GetXaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB3->GetYaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB3->GetYaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB3->GetYaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB3->GetYaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB3->GetZaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB3->GetZaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB3->GetZaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB3->GetZaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_L_Norm[mass]3);
   
   graph->Draw("l");
   
   Double_t h_hds_1010_fx3001[50] = {
   5.503,
   5.509,
   5.515,
   5.521,
   5.527,
   5.533,
   5.539,
   5.545,
   5.551,
   5.557,
   5.563,
   5.569,
   5.575,
   5.581,
   5.587,
   5.593,
   5.599,
   5.605,
   5.611,
   5.617,
   5.623,
   5.629,
   5.635,
   5.641,
   5.647,
   5.653,
   5.659,
   5.665,
   5.671,
   5.677,
   5.683,
   5.689,
   5.695,
   5.701,
   5.707,
   5.713,
   5.719,
   5.725,
   5.731,
   5.737,
   5.743,
   5.749,
   5.755,
   5.761,
   5.767,
   5.773,
   5.779,
   5.785,
   5.791,
   5.797};
   Double_t h_hds_1010_fy3001[50] = {
   4307,
   4354,
   4584,
   4742,
   5063,
   5204,
   5499,
   5747,
   6097,
   6223,
   6568,
   6498,
   6798,
   7190,
   7390,
   7842,
   9372,
   15096,
   35823,
   76836,
   74559,
   32850,
   13472,
   8421,
   7154,
   6363,
   6120,
   5748,
   5384,
   5236,
   4975,
   4902,
   4462,
   4298,
   4046,
   3891,
   3607,
   3454,
   3327,
   3038,
   2960,
   2869,
   2684,
   2556,
   2366,
   2276,
   2037,
   2091,
   1845,
   1595};
   Double_t h_hds_1010_felx3001[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1010_fely3001[50] = {
   65.12964,
   65.48674,
   67.20709,
   68.364,
   70.65652,
   71.64049,
   73.65693,
   75.31062,
   77.58489,
   78.38758,
   80.54474,
   80.11172,
   81.9515,
   84.29534,
   85.46656,
   88.05648,
   96.31038,
   122.3668,
   188.7703,
   276.6935,
   272.5554,
   180.7464,
   115.57,
   91.26737,
   84.0828,
   79.26998,
   77.73203,
   75.31721,
   72.87745,
   71.86194,
   70.03545,
   69.51607,
   66.30007,
   65.06104,
   63.11014,
   61.87988,
   59.56039,
   58.27287,
   57.18232,
   54.62032,
   53.90818,
   53.06538,
   51.30975,
   50.05937,
   48.14412,
   47.21006,
   44.63591,
   45.23019,
   42.45637,
   39.44058};
   Double_t h_hds_1010_fehx3001[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1010_fehy3001[50] = {
   66.12964,
   66.48674,
   68.20709,
   69.364,
   71.65652,
   72.64049,
   74.65693,
   76.31062,
   78.58489,
   79.38758,
   81.54474,
   81.11172,
   82.9515,
   85.29534,
   86.46656,
   89.05648,
   97.31038,
   123.3668,
   189.7703,
   277.6935,
   273.5554,
   181.7464,
   116.57,
   92.26737,
   85.0828,
   80.26998,
   78.73203,
   76.31721,
   73.87745,
   72.86194,
   71.03545,
   70.51607,
   67.30007,
   66.06104,
   64.11014,
   62.87988,
   60.56039,
   59.27287,
   58.18232,
   55.62032,
   54.90818,
   54.06538,
   52.30975,
   51.05937,
   49.14412,
   48.21006,
   45.63591,
   46.23019,
   43.45637,
   40.44058};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_hds_1010_fx3001,h_hds_1010_fy3001,h_hds_1010_felx3001,h_hds_1010_fehx3001,h_hds_1010_fely3001,h_hds_1010_fehy3001);
   grae->SetName("h_hds_1010");
   grae->SetTitle("Histogram of hds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_hds_10103001 = new TH1F("Graph_h_hds_10103001","Histogram of hds_1010_plot__mass",100,5.47,5.83);
   Graph_h_hds_10103001->SetMinimum(1400.003);
   Graph_h_hds_10103001->SetMaximum(84669.51);
   Graph_h_hds_10103001->SetDirectory(0);
   Graph_h_hds_10103001->SetStats(0);
   Graph_h_hds_10103001->SetMarkerStyle(20);
   Graph_h_hds_10103001->SetMarkerSize(1.2);
   Graph_h_hds_10103001->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10103001->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10103001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10103001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103001->GetXaxis()->SetTitleSize(-1);
   Graph_h_hds_10103001->GetXaxis()->SetTitleOffset(1);
   Graph_h_hds_10103001->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10103001->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10103001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_hds_10103001->GetYaxis()->SetTitleFont(132);
   Graph_h_hds_10103001->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10103001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_hds_10103001->GetZaxis()->SetTitleOffset(1);
   Graph_h_hds_10103001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_hds_10103001);
   
   grae->Draw("zp");
   
   TH1D *frame_108c29d0__2 = new TH1D("frame_108c29d0__2","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_108c29d0__2->SetBinContent(1,91818.93);
   frame_108c29d0__2->SetMinimum(0);
   frame_108c29d0__2->SetMaximum(99999);
   frame_108c29d0__2->SetEntries(3);
   frame_108c29d0__2->SetDirectory(0);
   frame_108c29d0__2->SetStats(0);
   frame_108c29d0__2->SetMarkerStyle(20);
   frame_108c29d0__2->SetMarkerSize(1.2);
   frame_108c29d0__2->GetXaxis()->SetNdivisions(508);
   frame_108c29d0__2->GetXaxis()->SetLabelFont(133);
   frame_108c29d0__2->GetXaxis()->SetLabelOffset(0.015);
   frame_108c29d0__2->GetXaxis()->SetLabelSize(27);
   frame_108c29d0__2->GetXaxis()->SetTitleSize(-1);
   frame_108c29d0__2->GetXaxis()->SetTitleOffset(1);
   frame_108c29d0__2->GetXaxis()->SetTitleFont(132);
   frame_108c29d0__2->GetYaxis()->SetNdivisions(504);
   frame_108c29d0__2->GetYaxis()->SetLabelFont(133);
   frame_108c29d0__2->GetYaxis()->SetLabelSize(27);
   frame_108c29d0__2->GetYaxis()->SetTitleSize(0.05);
   frame_108c29d0__2->GetYaxis()->SetTitleFont(132);
   frame_108c29d0__2->GetZaxis()->SetLabelFont(132);
   frame_108c29d0__2->GetZaxis()->SetLabelSize(0.05);
   frame_108c29d0__2->GetZaxis()->SetTitleSize(0.05);
   frame_108c29d0__2->GetZaxis()->SetTitleOffset(1);
   frame_108c29d0__2->GetZaxis()->SetTitleFont(132);
   frame_108c29d0__2->Draw("AXISSAME");
   pad_glFigSP2_0_0->Modified();
   glFigSP2->cd();
  
// ------------>Primitives in pad: pad_glFigSP2_0_1
   TPad *pad_glFigSP2_0_1 = new TPad("pad_glFigSP2_0_1", "",0,0.525,0.95,1);
   pad_glFigSP2_0_1->Draw();
   pad_glFigSP2_0_1->cd();
   pad_glFigSP2_0_1->Range(5.465076,0.0001,5.7997,167647.1);
   pad_glFigSP2_0_1->SetFillColor(0);
   pad_glFigSP2_0_1->SetBorderMode(0);
   pad_glFigSP2_0_1->SetBorderSize(0);
   pad_glFigSP2_0_1->SetTickx(1);
   pad_glFigSP2_0_1->SetTicky(1);
   pad_glFigSP2_0_1->SetRightMargin(0);
   pad_glFigSP2_0_1->SetBottomMargin(0);
   pad_glFigSP2_0_1->SetFrameBorderMode(0);
   pad_glFigSP2_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_105cffb0__3 = new TH1D("frame_105cffb0__3","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_105cffb0__3->SetBinContent(1,139577.1);
   frame_105cffb0__3->SetMinimum(0.0001);
   frame_105cffb0__3->SetMaximum(150000);
   frame_105cffb0__3->SetEntries(1);
   frame_105cffb0__3->SetDirectory(0);
   frame_105cffb0__3->SetStats(0);
   frame_105cffb0__3->SetMarkerStyle(20);
   frame_105cffb0__3->SetMarkerSize(1.2);
   frame_105cffb0__3->GetXaxis()->SetNdivisions(508);
   frame_105cffb0__3->GetXaxis()->SetLabelFont(133);
   frame_105cffb0__3->GetXaxis()->SetLabelOffset(0.015);
   frame_105cffb0__3->GetXaxis()->SetLabelSize(27);
   frame_105cffb0__3->GetXaxis()->SetTitleSize(-1);
   frame_105cffb0__3->GetXaxis()->SetTitleOffset(1);
   frame_105cffb0__3->GetXaxis()->SetTitleFont(132);
   frame_105cffb0__3->GetYaxis()->SetNdivisions(504);
   frame_105cffb0__3->GetYaxis()->SetLabelFont(133);
   frame_105cffb0__3->GetYaxis()->SetLabelSize(27);
   frame_105cffb0__3->GetYaxis()->SetTitleSize(0.05);
   frame_105cffb0__3->GetYaxis()->SetTitleFont(132);
   frame_105cffb0__3->GetZaxis()->SetLabelFont(132);
   frame_105cffb0__3->GetZaxis()->SetLabelSize(0.05);
   frame_105cffb0__3->GetZaxis()->SetTitleSize(0.05);
   frame_105cffb0__3->GetZaxis()->SetTitleOffset(1);
   frame_105cffb0__3->GetZaxis()->SetTitleFont(132);
   frame_105cffb0__3->Draw("FUNC");
   
   Double_t L_Norm[mass]_Comp[expopos_Background]_fx4[70] = {
   5.494,
   5.494,
   5.5,
   5.5015,
   5.503,
   5.5045,
   5.506,
   5.5075,
   5.509,
   5.5105,
   5.512,
   5.5135,
   5.515,
   5.518,
   5.521,
   5.524,
   5.527,
   5.53,
   5.533,
   5.536,
   5.539,
   5.542,
   5.545,
   5.548,
   5.551,
   5.554,
   5.56,
   5.566,
   5.572,
   5.578,
   5.584,
   5.59,
   5.596,
   5.602,
   5.608,
   5.614,
   5.62,
   5.626,
   5.632,
   5.638,
   5.644,
   5.65,
   5.656,
   5.662,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_Comp[expopos_Background]_fy4[70] = {
   0,
   6013.568,
   6013.568,
   6004.869,
   5994.657,
   5982.986,
   5969.911,
   5955.484,
   5939.756,
   5922.777,
   5904.594,
   5885.254,
   5864.804,
   5820.749,
   5772.768,
   5721.185,
   5666.305,
   5608.416,
   5547.79,
   5484.686,
   5419.345,
   5351.997,
   5282.857,
   5212.129,
   5140.004,
   5066.663,
   4916.999,
   4764.372,
   4609.87,
   4454.446,
   4298.934,
   4144.058,
   3990.445,
   3838.634,
   3689.086,
   3542.189,
   3398.272,
   3257.603,
   3120.404,
   2986.848,
   2857.071,
   2731.175,
   2609.229,
   2491.274,
   2377.33,
   2267.394,
   2161.446,
   2059.45,
   1961.357,
   1867.105,
   1776.624,
   1689.836,
   1606.655,
   1526.991,
   1450.749,
   1377.831,
   1308.136,
   1241.562,
   1178.006,
   1117.364,
   1059.534,
   1004.412,
   951.8971,
   901.8886,
   854.2881,
   808.9987,
   765.9257,
   765.9257,
   765.9257,
   0};
   graph = new TGraph(70,L_Norm[mass]_Comp[expopos_Background]_fx4,L_Norm[mass]_Comp[expopos_Background]_fy4);
   graph->SetName("L_Norm[mass]_Comp[expopos_Background]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4 = new TH1F("Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4","Projection of model(L)",100,5.4628,5.8372);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->SetMinimum(0);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->SetMaximum(6614.925);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->SetDirectory(0);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->SetStats(0);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->SetMarkerStyle(20);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->SetMarkerSize(1.2);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetNdivisions(505);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetTitleSize(-1);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetXaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetYaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetYaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetZaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetZaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_L_Norm[mass]_Comp[expopos_Background]4);
   
   graph->Draw("l");
   
   Double_t L_Norm[mass]_Comp[cb2_L]_fx5[234] = {
   5.5,
   5.5,
   5.506,
   5.512,
   5.518,
   5.524,
   5.53,
   5.536,
   5.539,
   5.542,
   5.545,
   5.548,
   5.551,
   5.554,
   5.557,
   5.56,
   5.5615,
   5.563,
   5.5645,
   5.566,
   5.5675,
   5.569,
   5.5705,
   5.572,
   5.5735,
   5.575,
   5.57575,
   5.5765,
   5.57725,
   5.578,
   5.57875,
   5.5795,
   5.58025,
   5.581,
   5.58175,
   5.5825,
   5.58325,
   5.584,
   5.58475,
   5.5855,
   5.58625,
   5.587,
   5.58775,
   5.588125,
   5.5885,
   5.588875,
   5.58925,
   5.589625,
   5.59,
   5.590375,
   5.59075,
   5.591125,
   5.5915,
   5.591875,
   5.59225,
   5.592625,
   5.593,
   5.593375,
   5.59375,
   5.594125,
   5.5945,
   5.594875,
   5.59525,
   5.595625,
   5.596,
   5.596375,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.602,
   5.6035,
   5.60425,
   5.605,
   5.60575,
   5.6065,
   5.606875,
   5.60725,
   5.607625,
   5.608,
   5.608375,
   5.60875,
   5.609125,
   5.6095,
   5.609875,
   5.61025,
   5.610625,
   5.611,
   5.611375,
   5.61175,
   5.612125,
   5.6125,
   5.612875,
   5.61325,
   5.613625,
   5.614,
   5.614375,
   5.61475,
   5.615125,
   5.6155,
   5.615875,
   5.61625,
   5.616625,
   5.617,
   5.617375,
   5.61775,
   5.618125,
   5.6185,
   5.618875,
   5.61925,
   5.619625,
   5.62,
   5.620375,
   5.62075,
   5.621125,
   5.6215,
   5.621875,
   5.62225,
   5.622625,
   5.623,
   5.623375,
   5.62375,
   5.624125,
   5.6245,
   5.624875,
   5.62525,
   5.625625,
   5.626,
   5.626375,
   5.62675,
   5.627125,
   5.6275,
   5.627875,
   5.62825,
   5.628625,
   5.629,
   5.629375,
   5.62975,
   5.6305,
   5.63125,
   5.632,
   5.63275,
   5.6335,
   5.635,
   5.63575,
   5.6365,
   5.63725,
   5.638,
   5.63875,
   5.6395,
   5.64025,
   5.640625,
   5.641,
   5.641375,
   5.64175,
   5.642125,
   5.6425,
   5.642875,
   5.64325,
   5.643625,
   5.644,
   5.644375,
   5.64475,
   5.645125,
   5.6455,
   5.645875,
   5.64625,
   5.646625,
   5.647,
   5.647375,
   5.64775,
   5.648125,
   5.6485,
   5.648875,
   5.64925,
   5.649625,
   5.65,
   5.650375,
   5.65075,
   5.651125,
   5.6515,
   5.65225,
   5.653,
   5.65375,
   5.6545,
   5.65525,
   5.656,
   5.65675,
   5.6575,
   5.65825,
   5.659,
   5.65975,
   5.6605,
   5.66125,
   5.662,
   5.66275,
   5.6635,
   5.665,
   5.6665,
   5.668,
   5.6695,
   5.671,
   5.6725,
   5.674,
   5.6755,
   5.677,
   5.68,
   5.683,
   5.686,
   5.689,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.8};
   Double_t L_Norm[mass]_Comp[cb2_L]_fy5[234] = {
   0,
   479.296,
   564.3381,
   669.8045,
   802.0244,
   969.7813,
   1185.48,
   1466.986,
   1640.188,
   1840.593,
   2073.611,
   2345.968,
   2666.097,
   3044.651,
   3495.207,
   4035.237,
   4345.648,
   4687.448,
   5064.602,
   5481.687,
   5943.992,
   6457.657,
   7029.832,
   7668.872,
   8384.581,
   9188.507,
   9627.727,
   10094.31,
   10590.38,
   11118.23,
   11680.4,
   12279.65,
   12919.01,
   13601.82,
   14331.74,
   15112.8,
   15949.45,
   16846.6,
   17809.7,
   18844.75,
   19958.45,
   21158.22,
   22452.33,
   23137.61,
   23850.02,
   24590.87,
   25361.58,
   26163.63,
   26998.59,
   27868.12,
   28773.98,
   29718.06,
   30702.35,
   31728.94,
   32800.1,
   33918.2,
   35085.79,
   36305.56,
   37580.41,
   38913.39,
   40307.78,
   41766.15,
   43265.1,
   44792.5,
   46347.63,
   47929.63,
   49537.63,
   52827.59,
   56208.79,
   59671.31,
   63204.04,
   66794.68,
   70429.87,
   74095.14,
   81453.37,
   85112.93,
   88736.01,
   92304.34,
   95799.28,
   97513.33,
   99201.95,
   100862.8,
   102493.4,
   104091.6,
   105654.9,
   107181.1,
   108667.9,
   110113.1,
   111514.4,
   112869.7,
   114176.9,
   115434,
   116638.9,
   117789.9,
   118884.9,
   119922.3,
   120900.4,
   121817.6,
   122672.3,
   123463.3,
   124189.1,
   124848.5,
   125440.6,
   125964.2,
   126418.5,
   126802.7,
   127116.2,
   127358.5,
   127529.1,
   127627.7,
   127654.3,
   127608.6,
   127490.9,
   127301.4,
   127040.2,
   126707.9,
   126305.1,
   125832.4,
   125290.6,
   124680.7,
   124003.6,
   123260.4,
   122452.5,
   121581.1,
   120647.6,
   119653.7,
   118600.9,
   117490.9,
   116325.5,
   115106.6,
   113836.1,
   112516,
   111148.3,
   109735.2,
   108278.8,
   106781.4,
   105245.1,
   103672.4,
   102065.4,
   100426.5,
   98758.09,
   95342.14,
   91836.42,
   88259.79,
   84630.85,
   80967.8,
   73609.42,
   69947.26,
   66317.15,
   62733.42,
   59209.3,
   55756.91,
   52387.23,
   49110.01,
   47508.79,
   45933.81,
   44385.94,
   42865.98,
   41374.68,
   39912.69,
   38480.6,
   37078.92,
   35708.11,
   34368.54,
   33060.53,
   31784.32,
   30540.11,
   29328.01,
   28149.49,
   27017.26,
   25932.65,
   24893.57,
   23898.02,
   22944.1,
   22029.99,
   21153.97,
   20314.37,
   19509.61,
   18738.19,
   17998.66,
   17289.66,
   16609.85,
   15958,
   15332.9,
   14158.41,
   13077.82,
   12083.32,
   11167.76,
   10324.62,
   9547.917,
   8832.21,
   8172.505,
   7564.238,
   7003.23,
   6485.658,
   6008.016,
   5567.096,
   5159.957,
   4783.903,
   4436.46,
   3818.525,
   3290.157,
   2837.874,
   2450.297,
   2117.811,
   1832.282,
   1586.822,
   1375.59,
   1193.628,
   901.2896,
   683.0777,
   519.5705,
   396.5949,
   303.7661,
   179.9881,
   108.0129,
   65.61033,
   40.31712,
   25.04954,
   15.72862,
   9.976156,
   6.388986,
   4.129735,
   2.693211,
   1.771423,
   1.174717,
   0.7851753,
   0.5288026,
   0.3587504,
   0.2451026,
   0.1685976,
   0.1167346,
   0.1167346,
   0};
   graph = new TGraph(234,L_Norm[mass]_Comp[cb2_L]_fx5,L_Norm[mass]_Comp[cb2_L]_fy5);
   graph->SetName("L_Norm[mass]_Comp[cb2_L]");
   graph->SetTitle("Projection of model(L)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_L_NormoBmasscB_CompoBcb2_LcB5 = new TH1F("Graph_L_NormoBmasscB_CompoBcb2_LcB5","Projection of model(L)",234,5.47,5.83);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->SetMinimum(0);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->SetMaximum(140419.7);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->SetDirectory(0);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->SetStats(0);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->SetMarkerStyle(20);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->SetMarkerSize(1.2);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetNdivisions(505);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetTitleSize(-1);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetXaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetYaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetYaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetZaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetZaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB_CompoBcb2_LcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_L_Norm[mass]_Comp[cb2_L]5);
   
   graph->Draw("fl");
   
   Double_t L_Norm[mass]_fx6[234] = {
   5.494,
   5.494,
   5.5,
   5.506,
   5.512,
   5.518,
   5.524,
   5.53,
   5.536,
   5.542,
   5.545,
   5.548,
   5.551,
   5.554,
   5.557,
   5.56,
   5.5615,
   5.563,
   5.5645,
   5.566,
   5.5675,
   5.569,
   5.5705,
   5.572,
   5.5735,
   5.575,
   5.57575,
   5.5765,
   5.57725,
   5.578,
   5.57875,
   5.5795,
   5.58025,
   5.581,
   5.58175,
   5.5825,
   5.58325,
   5.584,
   5.58475,
   5.5855,
   5.58625,
   5.587,
   5.58775,
   5.588125,
   5.5885,
   5.588875,
   5.58925,
   5.589625,
   5.59,
   5.590375,
   5.59075,
   5.591125,
   5.5915,
   5.591875,
   5.59225,
   5.592625,
   5.593,
   5.593375,
   5.59375,
   5.594125,
   5.5945,
   5.594875,
   5.59525,
   5.595625,
   5.596,
   5.596375,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.602,
   5.6035,
   5.60425,
   5.605,
   5.60575,
   5.6065,
   5.60725,
   5.607625,
   5.608,
   5.608375,
   5.60875,
   5.609125,
   5.6095,
   5.609875,
   5.61025,
   5.610625,
   5.611,
   5.611375,
   5.61175,
   5.612125,
   5.6125,
   5.612875,
   5.61325,
   5.613625,
   5.614,
   5.614375,
   5.61475,
   5.615125,
   5.6155,
   5.615875,
   5.61625,
   5.616625,
   5.617,
   5.617375,
   5.61775,
   5.618125,
   5.6185,
   5.618875,
   5.61925,
   5.619625,
   5.62,
   5.620375,
   5.62075,
   5.621125,
   5.6215,
   5.621875,
   5.62225,
   5.622625,
   5.623,
   5.623375,
   5.62375,
   5.624125,
   5.6245,
   5.624875,
   5.62525,
   5.625625,
   5.626,
   5.626375,
   5.62675,
   5.627125,
   5.6275,
   5.627875,
   5.62825,
   5.628625,
   5.629,
   5.629375,
   5.62975,
   5.6305,
   5.63125,
   5.632,
   5.63275,
   5.6335,
   5.635,
   5.63575,
   5.6365,
   5.63725,
   5.638,
   5.63875,
   5.6395,
   5.64025,
   5.640625,
   5.641,
   5.641375,
   5.64175,
   5.642125,
   5.6425,
   5.642875,
   5.64325,
   5.643625,
   5.644,
   5.644375,
   5.64475,
   5.645125,
   5.6455,
   5.645875,
   5.64625,
   5.646625,
   5.647,
   5.647375,
   5.64775,
   5.648125,
   5.6485,
   5.648875,
   5.64925,
   5.649625,
   5.65,
   5.650375,
   5.65075,
   5.651125,
   5.6515,
   5.65225,
   5.653,
   5.65375,
   5.6545,
   5.65525,
   5.656,
   5.65675,
   5.6575,
   5.65825,
   5.659,
   5.65975,
   5.6605,
   5.66125,
   5.662,
   5.66275,
   5.6635,
   5.665,
   5.6665,
   5.668,
   5.6695,
   5.671,
   5.6725,
   5.674,
   5.6755,
   5.677,
   5.68,
   5.683,
   5.686,
   5.689,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_fy6[234] = {
   0,
   6492.864,
   6492.864,
   6534.25,
   6574.398,
   6622.773,
   6690.966,
   6793.896,
   6951.672,
   7192.59,
   7356.467,
   7558.097,
   7806.102,
   8111.314,
   8487.483,
   8952.236,
   9224.724,
   9528.433,
   9867.347,
   10246.06,
   10669.88,
   11144.95,
   11678.45,
   12278.74,
   12955.65,
   13720.73,
   14140.51,
   14587.65,
   15064.27,
   15572.68,
   16115.4,
   16695.2,
   17315.11,
   17978.48,
   18688.95,
   19450.58,
   20267.8,
   21145.54,
   22089.22,
   23104.88,
   24199.2,
   25379.59,
   26654.35,
   27329.96,
   28032.7,
   28763.89,
   29524.94,
   30317.34,
   31142.64,
   32002.53,
   32898.76,
   33833.21,
   34807.86,
   35824.84,
   36886.37,
   37994.86,
   39152.85,
   40363.02,
   41628.27,
   42951.66,
   44336.48,
   45785.28,
   47274.65,
   48792.5,
   50338.07,
   51910.53,
   53508.99,
   56779.89,
   60142.07,
   63585.6,
   67099.36,
   70671.08,
   74287.36,
   77933.77,
   85254.39,
   88895.19,
   92499.56,
   96049.21,
   99525.51,
   102909.6,
   104561.1,
   106182.5,
   107771.4,
   109325.5,
   110842.5,
   112320,
   113756,
   115148.1,
   116494.2,
   117792.2,
   119040.1,
   120235.9,
   121377.6,
   122463.5,
   123491.8,
   124460.8,
   125368.8,
   126214.5,
   126996.4,
   127713.1,
   128363.5,
   128946.5,
   129461,
   129906.3,
   130281.5,
   130586,
   130819.3,
   130980.9,
   131070.6,
   131088.2,
   131033.6,
   130907,
   130708.5,
   130438.5,
   130097.3,
   129685.6,
   129204.1,
   128653.4,
   128034.6,
   127348.7,
   126596.7,
   125780,
   124899.8,
   123957.6,
   122954.9,
   121893.4,
   120774.6,
   119600.5,
   118372.9,
   117093.7,
   115764.9,
   114388.5,
   112966.8,
   111501.8,
   109995.7,
   108450.9,
   106869.5,
   105253.9,
   103606.5,
   101929.5,
   98496.5,
   94973.78,
   91380.19,
   87734.35,
   84054.47,
   76662.58,
   72983.75,
   69337.04,
   65736.76,
   62196.14,
   58727.33,
   55341.27,
   52047.74,
   50438.39,
   48855.29,
   47299.31,
   45771.27,
   44271.9,
   42801.85,
   41361.71,
   39952.01,
   38573.18,
   37225.61,
   35909.61,
   34625.44,
   33373.27,
   32153.24,
   30966.8,
   29826.67,
   28734.16,
   27687.2,
   26683.79,
   25722.02,
   24800.09,
   23916.25,
   23068.85,
   22256.31,
   21477.12,
   20729.84,
   20013.09,
   19325.57,
   18666.01,
   18033.21,
   16843.39,
   15747.53,
   14737.82,
   13807.11,
   12948.87,
   12157.15,
   11426.48,
   10751.87,
   10128.76,
   9552.981,
   9020.695,
   8528.403,
   8072.896,
   7651.231,
   7260.714,
   6898.872,
   6252.325,
   5695.597,
   5215.204,
   4799.768,
   4439.673,
   4126.785,
   3854.217,
   3616.125,
   3407.552,
   3062.736,
   2793.035,
   2579.021,
   2406.514,
   2265.123,
   2047.093,
   1884.637,
   1755.447,
   1646.973,
   1552.041,
   1466.478,
   1387.807,
   1314.525,
   1245.692,
   1180.699,
   1119.136,
   1060.709,
   1005.197,
   952.4259,
   902.2474,
   854.5332,
   809.1673,
   766.0425,
   766.0425,
   766.0425,
   0};
   graph = new TGraph(234,L_Norm[mass]_fx6,L_Norm[mass]_fy6);
   graph->SetName("L_Norm[mass]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_L_NormoBmasscB6 = new TH1F("Graph_L_NormoBmasscB6","Projection of model(L)",234,5.4628,5.8372);
   Graph_L_NormoBmasscB6->SetMinimum(0);
   Graph_L_NormoBmasscB6->SetMaximum(144197);
   Graph_L_NormoBmasscB6->SetDirectory(0);
   Graph_L_NormoBmasscB6->SetStats(0);
   Graph_L_NormoBmasscB6->SetMarkerStyle(20);
   Graph_L_NormoBmasscB6->SetMarkerSize(1.2);
   Graph_L_NormoBmasscB6->GetXaxis()->SetNdivisions(505);
   Graph_L_NormoBmasscB6->GetXaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_L_NormoBmasscB6->GetXaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB6->GetXaxis()->SetTitleSize(-1);
   Graph_L_NormoBmasscB6->GetXaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB6->GetXaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB6->GetYaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB6->GetYaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB6->GetYaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB6->GetYaxis()->SetTitleFont(132);
   Graph_L_NormoBmasscB6->GetZaxis()->SetLabelFont(132);
   Graph_L_NormoBmasscB6->GetZaxis()->SetLabelSize(0.05);
   Graph_L_NormoBmasscB6->GetZaxis()->SetTitleSize(0.05);
   Graph_L_NormoBmasscB6->GetZaxis()->SetTitleOffset(1);
   Graph_L_NormoBmasscB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_L_Norm[mass]6);
   
   graph->Draw("l");
   
   Double_t h_hds_1000_fx3002[50] = {
   5.503,
   5.509,
   5.515,
   5.521,
   5.527,
   5.533,
   5.539,
   5.545,
   5.551,
   5.557,
   5.563,
   5.569,
   5.575,
   5.581,
   5.587,
   5.593,
   5.599,
   5.605,
   5.611,
   5.617,
   5.623,
   5.629,
   5.635,
   5.641,
   5.647,
   5.653,
   5.659,
   5.665,
   5.671,
   5.677,
   5.683,
   5.689,
   5.695,
   5.701,
   5.707,
   5.713,
   5.719,
   5.725,
   5.731,
   5.737,
   5.743,
   5.749,
   5.755,
   5.761,
   5.767,
   5.773,
   5.779,
   5.785,
   5.791,
   5.797};
   Double_t h_hds_1000_fy3002[50] = {
   7165,
   6520,
   6304,
   6344,
   6183,
   6466,
   6772,
   7261,
   7845,
   8806,
   10274,
   11915,
   14896,
   19127,
   26706,
   40021,
   60989,
   89297,
   116694,
   132566,
   127741,
   105341,
   74486,
   47962,
   28180,
   16611,
   9727,
   6252,
   4382,
   3245,
   2772,
   2326,
   1947,
   1926,
   1701,
   1599,
   1490,
   1443,
   1382,
   1366,
   1328,
   1191,
   1221,
   1069,
   1050,
   990,
   983,
   962,
   879,
   899};
   Double_t h_hds_1000_felx3002[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1000_fely3002[50] = {
   84.1478,
   80.24806,
   78.89931,
   79.1508,
   78.13364,
   79.913,
   81.79368,
   84.71297,
   88.07342,
   93.34162,
   100.862,
   108.657,
   121.5502,
   137.8013,
   162.9205,
   199.5531,
   246.46,
   298.3265,
   341.1054,
   363.5965,
   356.9091,
   324.0632,
   272.4217,
   218.5029,
   167.3697,
   128.3846,
   98.12682,
   78.57117,
   65.69856,
   56.4671,
   52.15216,
   47.73121,
   43.62766,
   43.38906,
   40.74621,
   39.49062,
   38.10376,
   37.49013,
   36.67862,
   36.46282,
   35.94516,
   34.01449,
   34.44639,
   32.19939,
   31.90756,
   30.96824,
   30.85682,
   30.52015,
   29.15215,
   29.4875};
   Double_t h_hds_1000_fehx3002[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1000_fehy3002[50] = {
   85.1478,
   81.24806,
   79.89931,
   80.1508,
   79.13364,
   80.913,
   82.79368,
   85.71297,
   89.07342,
   94.34162,
   101.862,
   109.657,
   122.5502,
   138.8013,
   163.9205,
   200.5531,
   247.46,
   299.3265,
   342.1054,
   364.5965,
   357.9091,
   325.0632,
   273.4217,
   219.5029,
   168.3697,
   129.3846,
   99.12682,
   79.57117,
   66.69856,
   57.4671,
   53.15216,
   48.73121,
   44.62766,
   44.38906,
   41.74621,
   40.49062,
   39.10376,
   38.49013,
   37.67862,
   37.46282,
   36.94516,
   35.01449,
   35.44639,
   33.19939,
   32.90756,
   31.96824,
   31.85682,
   31.52015,
   30.15215,
   30.4875};
   grae = new TGraphAsymmErrors(50,h_hds_1000_fx3002,h_hds_1000_fy3002,h_hds_1000_felx3002,h_hds_1000_fehx3002,h_hds_1000_fely3002,h_hds_1000_fehy3002);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_h_hds_10003002 = new TH1F("Graph_h_hds_10003002","Histogram of hds_1000_plot__mass",100,5.47,5.83);
   Graph_h_hds_10003002->SetMinimum(764.8631);
   Graph_h_hds_10003002->SetMaximum(146138.7);
   Graph_h_hds_10003002->SetDirectory(0);
   Graph_h_hds_10003002->SetStats(0);
   Graph_h_hds_10003002->SetMarkerStyle(20);
   Graph_h_hds_10003002->SetMarkerSize(1.2);
   Graph_h_hds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_hds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_hds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_hds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_hds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_hds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_hds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_hds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_105cffb0__4 = new TH1D("frame_105cffb0__4","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_105cffb0__4->SetBinContent(1,139577.1);
   frame_105cffb0__4->SetMinimum(0.0001);
   frame_105cffb0__4->SetMaximum(150000);
   frame_105cffb0__4->SetEntries(1);
   frame_105cffb0__4->SetDirectory(0);
   frame_105cffb0__4->SetStats(0);
   frame_105cffb0__4->SetMarkerStyle(20);
   frame_105cffb0__4->SetMarkerSize(1.2);
   frame_105cffb0__4->GetXaxis()->SetNdivisions(508);
   frame_105cffb0__4->GetXaxis()->SetLabelFont(133);
   frame_105cffb0__4->GetXaxis()->SetLabelOffset(0.015);
   frame_105cffb0__4->GetXaxis()->SetLabelSize(27);
   frame_105cffb0__4->GetXaxis()->SetTitleSize(-1);
   frame_105cffb0__4->GetXaxis()->SetTitleOffset(1);
   frame_105cffb0__4->GetXaxis()->SetTitleFont(132);
   frame_105cffb0__4->GetYaxis()->SetNdivisions(504);
   frame_105cffb0__4->GetYaxis()->SetLabelFont(133);
   frame_105cffb0__4->GetYaxis()->SetLabelSize(27);
   frame_105cffb0__4->GetYaxis()->SetTitleSize(0.05);
   frame_105cffb0__4->GetYaxis()->SetTitleFont(132);
   frame_105cffb0__4->GetZaxis()->SetLabelFont(132);
   frame_105cffb0__4->GetZaxis()->SetLabelSize(0.05);
   frame_105cffb0__4->GetZaxis()->SetTitleSize(0.05);
   frame_105cffb0__4->GetZaxis()->SetTitleOffset(1);
   frame_105cffb0__4->GetZaxis()->SetTitleFont(132);
   frame_105cffb0__4->Draw("AXISSAME");
   pad_glFigSP2_0_1->Modified();
   glFigSP2->cd();
   glFigSP2->Modified();
   glFigSP2->cd();
   glFigSP2->SetSelected(glFigSP2);
}


==> figs/FigS1_bf.C <==
void FIGURE_SUPP2_2()
{
//=========Macro generated from canvas: glFigSP2/Ostap
//=========  (Fri Jun 14 15:38:59 2019) by ROOT version 6.16/00
   TCanvas *glFigSP2 = new TCanvas("glFigSP2", "Ostap",4,77,1002,1026);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glFigSP2->SetHighLightColor(2);
   glFigSP2->Range(0,0,1,1);
   glFigSP2->SetFillColor(0);
   glFigSP2->SetBorderMode(0);
   glFigSP2->SetBorderSize(2);
   glFigSP2->SetTickx(1);
   glFigSP2->SetTicky(1);
   glFigSP2->SetLeftMargin(0.14);
   glFigSP2->SetTopMargin(0.05);
   glFigSP2->SetBottomMargin(0.14);
   glFigSP2->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_glFigSP2_0_0
   TPad *pad_glFigSP2_0_0 = new TPad("pad_glFigSP2_0_0", "",0,0,0.95,0.525);
   pad_glFigSP2_0_0->Draw();
   pad_glFigSP2_0_0->cd();
   pad_glFigSP2_0_0->Range(5.465076,-23529.18,5.7997,99999);
   pad_glFigSP2_0_0->SetFillColor(0);
   pad_glFigSP2_0_0->SetBorderMode(0);
   pad_glFigSP2_0_0->SetBorderSize(0);
   pad_glFigSP2_0_0->SetTickx(1);
   pad_glFigSP2_0_0->SetTicky(1);
   pad_glFigSP2_0_0->SetRightMargin(0);
   pad_glFigSP2_0_0->SetTopMargin(0);
   pad_glFigSP2_0_0->SetBottomMargin(0.1904762);
   pad_glFigSP2_0_0->SetFrameBorderMode(0);
   pad_glFigSP2_0_0->SetFrameBorderMode(0);
   
   TH1D *frame_108c29d0__5 = new TH1D("frame_108c29d0__5","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_108c29d0__5->SetBinContent(1,91818.93);
   frame_108c29d0__5->SetMinimum(0);
   frame_108c29d0__5->SetMaximum(99999);
   frame_108c29d0__5->SetEntries(3);
   frame_108c29d0__5->SetDirectory(0);
   frame_108c29d0__5->SetStats(0);
   frame_108c29d0__5->SetMarkerStyle(20);
   frame_108c29d0__5->SetMarkerSize(1.2);
   frame_108c29d0__5->GetXaxis()->SetNdivisions(508);
   frame_108c29d0__5->GetXaxis()->SetLabelFont(133);
   frame_108c29d0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_108c29d0__5->GetXaxis()->SetLabelSize(50);
   frame_108c29d0__5->GetXaxis()->SetTitleSize(-1);
   frame_108c29d0__5->GetXaxis()->SetTitleOffset(1);
   frame_108c29d0__5->GetXaxis()->SetTitleFont(132);
   frame_108c29d0__5->GetYaxis()->SetNdivisions(504);
   frame_108c29d0__5->GetYaxis()->SetLabelFont(133);
   frame_108c29d0__5->GetYaxis()->SetLabelSize(50);
   frame_108c29d0__5->GetYaxis()->SetTitleSize(0.05);
   frame_108c29d0__5->GetYaxis()->SetTitleFont(132);
   frame_108c29d0__5->GetZaxis()->SetLabelFont(132);
   frame_108c29d0__5->GetZaxis()->SetLabelSize(0.05);
   frame_108c29d0__5->GetZaxis()->SetTitleSize(0.05);
   frame_108c29d0__5->GetZaxis()->SetTitleOffset(1);
   frame_108c29d0__5->GetZaxis()->SetTitleFont(132);
   frame_108c29d0__5->Draw("FUNC");
   
   Double_t L_Norm[mass]_Comp[expopos_Background]_fx7[150] = {
   5.494,
   5.494,
   5.5,
   5.50075,
   5.5015,
   5.50225,
   5.503,
   5.50375,
   5.5045,
   5.50525,
   5.506,
   5.50675,
   5.5075,
   5.50825,
   5.509,
   5.50975,
   5.5105,
   5.51125,
   5.512,
   5.51275,
   5.5135,
   5.51425,
   5.515,
   5.51575,
   5.5165,
   5.51725,
   5.518,
   5.51875,
   5.5195,
   5.521,
   5.5225,
   5.524,
   5.5255,
   5.527,
   5.5285,
   5.53,
   5.533,
   5.536,
   5.542,
   5.545,
   5.5465,
   5.548,
   5.5495,
   5.551,
   5.5525,
   5.554,
   5.5555,
   5.557,
   5.5585,
   5.56,
   5.5615,
   5.563,
   5.5645,
   5.566,
   5.5675,
   5.569,
   5.5705,
   5.572,
   5.5735,
   5.575,
   5.5765,
   5.578,
   5.5795,
   5.581,
   5.5825,
   5.584,
   5.5855,
   5.587,
   5.5885,
   5.59,
   5.5915,
   5.593,
   5.5945,
   5.596,
   5.5975,
   5.599,
   5.6005,
   5.602,
   5.6035,
   5.605,
   5.6065,
   5.608,
   5.6095,
   5.611,
   5.6125,
   5.614,
   5.6155,
   5.617,
   5.6185,
   5.62,
   5.6215,
   5.623,
   5.6245,
   5.626,
   5.6275,
   5.629,
   5.6305,
   5.632,
   5.635,
   5.638,
   5.641,
   5.644,
   5.647,
   5.65,
   5.653,
   5.656,
   5.659,
   5.662,
   5.665,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.713,
   5.716,
   5.719,
   5.722,
   5.725,
   5.728,
   5.731,
   5.734,
   5.737,
   5.74,
   5.743,
   5.746,
   5.749,
   5.752,
   5.755,
   5.758,
   5.761,
   5.764,
   5.767,
   5.77,
   5.773,
   5.776,
   5.779,
   5.782,
   5.785,
   5.788,
   5.791,
   5.794,
   5.797,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_Comp[expopos_Background]_fy7[150] = {
   0,
   4518.8,
   4518.8,
   4490.886,
   4466.244,
   4444.752,
   4426.294,
   4410.754,
   4398.021,
   4387.986,
   4380.544,
   4375.59,
   4373.025,
   4372.75,
   4374.67,
   4378.693,
   4384.728,
   4392.688,
   4402.486,
   4414.04,
   4427.269,
   4442.095,
   4458.439,
   4476.229,
   4495.392,
   4515.858,
   4537.558,
   4560.426,
   4584.397,
   4635.401,
   4690.09,
   4748.013,
   4808.744,
   4871.882,
   4937.051,
   5003.897,
   5141.319,
   5281.74,
   5563.442,
   5701.318,
   5768.885,
   5835.333,
   5900.527,
   5964.339,
   6026.656,
   6087.373,
   6146.394,
   6203.634,
   6259.016,
   6312.473,
   6363.942,
   6413.372,
   6460.715,
   6505.932,
   6548.989,
   6589.86,
   6628.521,
   6664.957,
   6699.154,
   6731.106,
   6760.808,
   6788.263,
   6813.475,
   6836.451,
   6857.203,
   6875.745,
   6892.095,
   6906.271,
   6918.297,
   6928.197,
   6935.996,
   6941.724,
   6945.41,
   6947.087,
   6946.786,
   6944.543,
   6940.392,
   6934.371,
   6926.517,
   6916.868,
   6905.463,
   6892.342,
   6877.545,
   6861.112,
   6843.084,
   6823.504,
   6802.411,
   6779.847,
   6755.855,
   6730.475,
   6703.749,
   6675.719,
   6646.427,
   6615.912,
   6584.216,
   6551.38,
   6517.443,
   6482.447,
   6409.43,
   6332.642,
   6252.385,
   6168.955,
   6082.639,
   5993.714,
   5902.448,
   5809.099,
   5713.917,
   5617.137,
   5518.988,
   5419.688,
   5218.449,
   5014.957,
   4810.588,
   4606.566,
   4403.972,
   4203.75,
   4006.714,
   3909.614,
   3813.563,
   3718.632,
   3624.884,
   3532.378,
   3441.165,
   3351.292,
   3262.801,
   3175.729,
   3090.108,
   3005.965,
   2923.324,
   2842.204,
   2762.622,
   2684.59,
   2608.116,
   2533.208,
   2459.869,
   2388.098,
   2317.894,
   2249.254,
   2182.17,
   2116.634,
   2052.636,
   1990.164,
   1929.205,
   1869.743,
   1811.763,
   1755.247,
   1700.177,
   1700.177,
   1700.177,
   0};
   TGraph *graph = new TGraph(150,L_Norm[mass]_Comp[expopos_Background]_fx7,L_Norm[mass]_Comp[expopos_Background]_fy7);
   graph->SetName("L_Norm[mass]_Comp[expopos_Background]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17 = new TH1F("Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17","Projection of model(L)",150,5.4628,5.8372);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->SetMinimum(0);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->SetMaximum(7641.795);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->SetDirectory(0);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->SetStats(0);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->SetMarkerStyle(20);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->SetMarkerSize(1.2);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetNdivisions(505);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetXaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetYaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetYaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetZaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_L_Norm[mass]_Comp[expopos_Background]17);
   
   graph->Draw("l");
   
   Double_t L_Norm[mass]_Comp[cb2_L]_fx8[259] = {
   5.5,
   5.5,
   5.506,
   5.512,
   5.518,
   5.524,
   5.53,
   5.536,
   5.542,
   5.548,
   5.554,
   5.56,
   5.566,
   5.572,
   5.578,
   5.581,
   5.584,
   5.587,
   5.5885,
   5.59,
   5.5915,
   5.593,
   5.5945,
   5.59525,
   5.596,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.601625,
   5.602,
   5.602375,
   5.60275,
   5.603125,
   5.6035,
   5.603875,
   5.60425,
   5.604625,
   5.605,
   5.605375,
   5.60575,
   5.606125,
   5.606313,
   5.6065,
   5.606688,
   5.606875,
   5.607063,
   5.60725,
   5.607438,
   5.607625,
   5.607812,
   5.608,
   5.608187,
   5.608375,
   5.608562,
   5.60875,
   5.608937,
   5.609125,
   5.609312,
   5.6095,
   5.609687,
   5.609875,
   5.610062,
   5.610156,
   5.61025,
   5.610344,
   5.610437,
   5.610625,
   5.610812,
   5.611,
   5.611187,
   5.611375,
   5.611562,
   5.61175,
   5.611937,
   5.612125,
   5.612312,
   5.6125,
   5.612875,
   5.61325,
   5.614,
   5.614375,
   5.61475,
   5.614937,
   5.615125,
   5.615312,
   5.6155,
   5.615687,
   5.615875,
   5.616062,
   5.61625,
   5.616437,
   5.616625,
   5.616812,
   5.617,
   5.617188,
   5.617375,
   5.617563,
   5.617656,
   5.61775,
   5.617844,
   5.617938,
   5.618031,
   5.618125,
   5.618219,
   5.618313,
   5.618406,
   5.6185,
   5.618594,
   5.618688,
   5.618781,
   5.618875,
   5.618969,
   5.619063,
   5.619156,
   5.61925,
   5.619344,
   5.619438,
   5.619531,
   5.619625,
   5.619719,
   5.619813,
   5.619906,
   5.62,
   5.620094,
   5.620188,
   5.620281,
   5.620375,
   5.620469,
   5.620563,
   5.620656,
   5.62075,
   5.620844,
   5.620938,
   5.621031,
   5.621125,
   5.621219,
   5.621313,
   5.621406,
   5.6215,
   5.621594,
   5.621688,
   5.621781,
   5.621875,
   5.622063,
   5.62225,
   5.622438,
   5.622625,
   5.622813,
   5.623,
   5.623188,
   5.623375,
   5.623563,
   5.62375,
   5.623938,
   5.624125,
   5.624313,
   5.6245,
   5.624688,
   5.624875,
   5.62525,
   5.626,
   5.626375,
   5.62675,
   5.626937,
   5.627125,
   5.627312,
   5.6275,
   5.627687,
   5.627875,
   5.628062,
   5.62825,
   5.628437,
   5.628625,
   5.628812,
   5.629,
   5.629187,
   5.629375,
   5.629562,
   5.62975,
   5.629937,
   5.630125,
   5.630312,
   5.6305,
   5.630687,
   5.630875,
   5.631062,
   5.63125,
   5.631437,
   5.631625,
   5.631812,
   5.632,
   5.632187,
   5.632375,
   5.632562,
   5.63275,
   5.632937,
   5.633125,
   5.6335,
   5.633875,
   5.63425,
   5.634625,
   5.635,
   5.635375,
   5.63575,
   5.636125,
   5.6365,
   5.636875,
   5.63725,
   5.637625,
   5.638,
   5.638375,
   5.63875,
   5.639125,
   5.6395,
   5.64025,
   5.641,
   5.64175,
   5.6425,
   5.64325,
   5.644,
   5.64475,
   5.6455,
   5.647,
   5.6485,
   5.65,
   5.6515,
   5.653,
   5.656,
   5.659,
   5.662,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.8};
   Double_t L_Norm[mass]_Comp[cb2_L]_fy8[259] = {
   0,
   9.723685,
   11.57102,
   13.89516,
   16.85557,
   20.67872,
   25.69287,
   32.38467,
   41.4943,
   54.18091,
   72.32174,
   99.07837,
   140.0266,
   205.5584,
   316.3924,
   401.1459,
   517.4643,
   680.9859,
   787.8976,
   917.3928,
   1075.586,
   1270.648,
   1513.649,
   1657.675,
   1819.81,
   2002.916,
   2210.407,
   2446.372,
   2715.736,
   3024.462,
   3379.816,
   3790.702,
   4020.306,
   4268.104,
   4535.89,
   4825.671,
   5139.695,
   5480.487,
   5850.891,
   6254.113,
   6693.778,
   7173.993,
   7699.425,
   8275.388,
   8907.952,
   9247.591,
   9604.064,
   9978.399,
   10371.71,
   10785.17,
   11220.07,
   11677.78,
   12159.77,
   12667.65,
   13203.14,
   13768.08,
   14364.48,
   14994.52,
   15660.53,
   16365.07,
   17110.88,
   17900.98,
   18738.6,
   19627.3,
   20570.93,
   21573.69,
   22098.67,
   22640.19,
   23198.9,
   23775.45,
   24966.45,
   26191.06,
   27448.35,
   28737.31,
   30056.79,
   31405.52,
   32782.05,
   34184.8,
   35612.02,
   37061.84,
   38532.23,
   41525.86,
   44573.85,
   50746.29,
   53822.87,
   56858.64,
   58352.76,
   59826.43,
   61276.16,
   62698.44,
   64089.76,
   65446.64,
   66765.61,
   68043.25,
   69276.19,
   70461.15,
   71594.92,
   72674.39,
   73696.59,
   74658.65,
   75557.85,
   75983.08,
   76391.64,
   76783.25,
   77157.62,
   77514.49,
   77853.58,
   78174.66,
   78477.49,
   78761.84,
   79027.52,
   79274.32,
   79502.06,
   79710.57,
   79899.7,
   80069.3,
   80219.26,
   80349.45,
   80459.79,
   80550.19,
   80620.58,
   80670.92,
   80701.15,
   80711.26,
   80701.25,
   80671.11,
   80620.88,
   80550.59,
   80460.29,
   80350.05,
   80219.95,
   80070.09,
   79900.58,
   79711.55,
   79503.13,
   79275.49,
   79028.78,
   78763.2,
   78478.94,
   78176.2,
   77855.21,
   77516.2,
   77159.43,
   76785.14,
   76393.62,
   75985.14,
   75559.99,
   74660.95,
   73699.04,
   72676.99,
   71597.65,
   70464.01,
   69279.17,
   68046.35,
   66768.82,
   65449.95,
   64093.16,
   62701.91,
   61279.7,
   59830.04,
   58356.42,
   56862.35,
   55351.28,
   52291.82,
   46115.5,
   43048.1,
   40024.7,
   38535.88,
   37065.45,
   35615.57,
   34188.29,
   32803.58,
   31477.51,
   30207.49,
   28991.05,
   27825.83,
   26709.58,
   25640.15,
   24615.49,
   23633.65,
   22692.76,
   21791.04,
   20926.78,
   20098.36,
   19304.24,
   18542.92,
   17813,
   17113.13,
   16442.01,
   15798.4,
   15181.15,
   14589.11,
   14021.21,
   13476.43,
   12953.78,
   12452.33,
   11971.18,
   11509.46,
   11066.37,
   10641.12,
   10232.95,
   9465.054,
   8757.306,
   8104.802,
   7503.05,
   6947.937,
   6435.698,
   5962.884,
   5526.332,
   5123.146,
   4750.668,
   4406.463,
   4088.294,
   3794.109,
   3522.026,
   3270.313,
   3037.382,
   2821.772,
   2437.258,
   2107.278,
   1823.798,
   1580.013,
   1370.147,
   1189.299,
   1033.3,
   898.6033,
   681.4723,
   518.6686,
   396.1441,
   303.5982,
   233.4485,
   139.3704,
   84.24052,
   51.5218,
   19.9236,
   8.028008,
   3.359139,
   1.455202,
   0.6509355,
   0.2999473,
   0.1420779,
   0.06904935,
   0.03437187,
   0.01749797,
   0.009097168,
   0.004823995,
   0.002606071,
   0.001432795,
   0.0008008998,
   0.0004547584,
   0.0002620802,
   0.0001531824,
   9.074006e-05,
   5.444049e-05,
   3.306092e-05,
   2.031109e-05,
   1.261679e-05,
   1.261679e-05,
   0};
   graph = new TGraph(259,L_Norm[mass]_Comp[cb2_L]_fx8,L_Norm[mass]_Comp[cb2_L]_fy8);
   graph->SetName("L_Norm[mass]_Comp[cb2_L]");
   graph->SetTitle("Projection of model(L)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28 = new TH1F("Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28","Projection of model(L)",259,5.47,5.83);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->SetMinimum(0);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->SetMaximum(88782.39);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->SetDirectory(0);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->SetStats(0);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->SetMarkerStyle(20);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->SetMarkerSize(1.2);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetNdivisions(505);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetXaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetYaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetYaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetZaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_L_Norm[mass]_Comp[cb2_L]28);
   
   graph->Draw("fl");
   
   Double_t L_Norm[mass]_fx9[258] = {
   5.494,
   5.494,
   5.5,
   5.503,
   5.506,
   5.509,
   5.512,
   5.515,
   5.518,
   5.524,
   5.53,
   5.536,
   5.542,
   5.548,
   5.554,
   5.56,
   5.566,
   5.572,
   5.578,
   5.581,
   5.584,
   5.587,
   5.5885,
   5.59,
   5.5915,
   5.593,
   5.5945,
   5.59525,
   5.596,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.601625,
   5.602,
   5.602375,
   5.60275,
   5.603125,
   5.6035,
   5.603875,
   5.60425,
   5.604625,
   5.605,
   5.605375,
   5.60575,
   5.606125,
   5.6065,
   5.606688,
   5.606875,
   5.607063,
   5.60725,
   5.607438,
   5.607625,
   5.607812,
   5.608,
   5.608187,
   5.608375,
   5.608562,
   5.60875,
   5.608937,
   5.609125,
   5.609312,
   5.6095,
   5.609687,
   5.609875,
   5.610062,
   5.61025,
   5.610344,
   5.610437,
   5.610625,
   5.610812,
   5.611,
   5.611187,
   5.611375,
   5.611562,
   5.61175,
   5.611937,
   5.612125,
   5.612312,
   5.6125,
   5.612875,
   5.61325,
   5.614,
   5.614375,
   5.61475,
   5.614937,
   5.615125,
   5.615312,
   5.6155,
   5.615687,
   5.615875,
   5.616062,
   5.61625,
   5.616437,
   5.616625,
   5.616812,
   5.617,
   5.617188,
   5.617375,
   5.617563,
   5.61775,
   5.617844,
   5.617938,
   5.618031,
   5.618125,
   5.618219,
   5.618313,
   5.618406,
   5.6185,
   5.618594,
   5.618688,
   5.618781,
   5.618875,
   5.618969,
   5.619063,
   5.619156,
   5.61925,
   5.619344,
   5.619438,
   5.619531,
   5.619625,
   5.619719,
   5.619813,
   5.619906,
   5.62,
   5.620094,
   5.620188,
   5.620281,
   5.620375,
   5.620469,
   5.620563,
   5.620656,
   5.62075,
   5.620844,
   5.620938,
   5.621031,
   5.621125,
   5.621219,
   5.621313,
   5.621406,
   5.6215,
   5.621594,
   5.621688,
   5.621875,
   5.622063,
   5.62225,
   5.622438,
   5.622625,
   5.622813,
   5.623,
   5.623188,
   5.623375,
   5.623563,
   5.62375,
   5.623938,
   5.624125,
   5.624313,
   5.6245,
   5.624875,
   5.62525,
   5.626,
   5.626375,
   5.62675,
   5.626937,
   5.627125,
   5.627312,
   5.6275,
   5.627687,
   5.627875,
   5.628062,
   5.62825,
   5.628437,
   5.628625,
   5.628812,
   5.629,
   5.629187,
   5.629375,
   5.629562,
   5.62975,
   5.629937,
   5.630125,
   5.630312,
   5.6305,
   5.630687,
   5.630875,
   5.631062,
   5.63125,
   5.631437,
   5.631625,
   5.631812,
   5.632,
   5.632187,
   5.632375,
   5.632562,
   5.63275,
   5.633125,
   5.6335,
   5.633875,
   5.63425,
   5.634625,
   5.635,
   5.635375,
   5.63575,
   5.636125,
   5.6365,
   5.636875,
   5.63725,
   5.637625,
   5.638,
   5.638375,
   5.63875,
   5.639125,
   5.6395,
   5.64025,
   5.641,
   5.64175,
   5.6425,
   5.64325,
   5.644,
   5.64475,
   5.6455,
   5.647,
   5.6485,
   5.65,
   5.6515,
   5.653,
   5.656,
   5.659,
   5.662,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_fy9[258] = {
   0,
   4528.524,
   4528.524,
   4436.89,
   4392.115,
   4387.335,
   4416.381,
   4473.723,
   4554.414,
   4768.692,
   5029.59,
   5314.125,
   5604.936,
   5889.514,
   6159.694,
   6411.551,
   6645.958,
   6870.515,
   7104.656,
   7237.597,
   7393.209,
   7587.257,
   7706.195,
   7845.59,
   8011.582,
   8212.372,
   8459.06,
   8604.173,
   8766.897,
   8950.098,
   9157.194,
   9392.277,
   9660.279,
   9967.166,
   10320.21,
   10728.32,
   10956.36,
   11202.48,
   11468.47,
   11756.34,
   12068.35,
   12407,
   12775.16,
   13176.03,
   13613.22,
   14090.86,
   14613.61,
   15186.77,
   15816.43,
   16509.53,
   16882.32,
   17274.05,
   17685.91,
   18119.18,
   18575.24,
   19055.56,
   19561.73,
   20095.48,
   20658.66,
   21253.28,
   21881.5,
   22545.68,
   23248.35,
   23992.28,
   24780.46,
   25616.14,
   26502.88,
   27444.51,
   28445.27,
   29509.73,
   30067.4,
   30642.91,
   31831.82,
   33054.32,
   34309.46,
   35596.25,
   36913.55,
   38260.06,
   39634.35,
   41034.82,
   42459.76,
   43907.26,
   45375.31,
   48364.19,
   51407.34,
   57569.79,
   60641.24,
   63671.78,
   65163.26,
   66634.25,
   68081.29,
   69500.85,
   70889.43,
   72243.55,
   73559.73,
   74834.56,
   76064.67,
   77246.77,
   78377.66,
   79454.24,
   80473.51,
   81432.63,
   82328.87,
   83159.67,
   83549.78,
   83922.64,
   84277.99,
   84615.56,
   84935.12,
   85236.42,
   85519.24,
   85783.37,
   86028.63,
   86254.81,
   86461.77,
   86649.33,
   86817.37,
   86965.76,
   87094.37,
   87203.13,
   87291.94,
   87360.74,
   87409.47,
   87438.1,
   87446.6,
   87434.97,
   87403.22,
   87351.36,
   87279.43,
   87187.5,
   87075.61,
   86943.87,
   86792.36,
   86621.19,
   86430.49,
   86220.41,
   85991.09,
   85742.71,
   85475.44,
   85189.49,
   84885.06,
   84562.37,
   84221.66,
   83863.18,
   83487.18,
   83093.93,
   82256.85,
   81354.33,
   80388.93,
   79363.37,
   78280.49,
   77143.3,
   75954.89,
   74718.47,
   73437.33,
   72114.83,
   70754.38,
   69359.47,
   67933.57,
   66480.19,
   65002.85,
   61990.19,
   58923.14,
   52731.41,
   49656.2,
   46624.91,
   45132.12,
   43657.69,
   42203.81,
   40772.51,
   39383.75,
   38053.62,
   36779.53,
   35558.99,
   34389.66,
   33269.27,
   32195.7,
   31166.87,
   30180.85,
   29235.76,
   28329.82,
   27461.33,
   26628.66,
   25830.27,
   25064.67,
   24330.45,
   23626.25,
   22950.8,
   22302.85,
   21681.22,
   21084.8,
   20512.5,
   19963.31,
   19436.23,
   18930.33,
   18444.71,
   17978.52,
   17530.94,
   16688.48,
   15911.48,
   15194.58,
   14532.85,
   13921.82,
   13357.37,
   12835.73,
   12353.46,
   11907.39,
   11494.63,
   11112.53,
   10758.64,
   10430.73,
   10126.75,
   9844.819,
   9583.204,
   9340.317,
   9114.7,
   8710.016,
   8359.663,
   8055.612,
   7791.061,
   7560.241,
   7358.254,
   7180.935,
   7024.743,
   6764.111,
   6557.154,
   6389.858,
   6251.955,
   6135.896,
   5948.47,
   5798.157,
   5668.659,
   5439.611,
   5226.477,
   5018.316,
   4812.043,
   4607.217,
   4404.272,
   4203.892,
   4006.783,
   3813.598,
   3624.902,
   3441.174,
   3262.806,
   3090.11,
   2923.325,
   2762.623,
   2608.117,
   2459.869,
   2317.895,
   2182.17,
   2052.636,
   1929.205,
   1811.763,
   1700.177,
   1700.177,
   1700.177,
   0};
   graph = new TGraph(258,L_Norm[mass]_fx9,L_Norm[mass]_fy9);
   graph->SetName("L_Norm[mass]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_L_NormoBmasscB39 = new TH1F("Graph_Graph_L_NormoBmasscB39","Projection of model(L)",258,5.4628,5.8372);
   Graph_Graph_L_NormoBmasscB39->SetMinimum(0);
   Graph_Graph_L_NormoBmasscB39->SetMaximum(96191.26);
   Graph_Graph_L_NormoBmasscB39->SetDirectory(0);
   Graph_Graph_L_NormoBmasscB39->SetStats(0);
   Graph_Graph_L_NormoBmasscB39->SetMarkerStyle(20);
   Graph_Graph_L_NormoBmasscB39->SetMarkerSize(1.2);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetNdivisions(505);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB39->GetXaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB39->GetYaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB39->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB39->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB39->GetYaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB39->GetZaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB39->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB39->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB39->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB39->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_L_Norm[mass]39);
   
   graph->Draw("l");
   
   Double_t h_hds_1010_fx3003[50] = {
   5.503,
   5.509,
   5.515,
   5.521,
   5.527,
   5.533,
   5.539,
   5.545,
   5.551,
   5.557,
   5.563,
   5.569,
   5.575,
   5.581,
   5.587,
   5.593,
   5.599,
   5.605,
   5.611,
   5.617,
   5.623,
   5.629,
   5.635,
   5.641,
   5.647,
   5.653,
   5.659,
   5.665,
   5.671,
   5.677,
   5.683,
   5.689,
   5.695,
   5.701,
   5.707,
   5.713,
   5.719,
   5.725,
   5.731,
   5.737,
   5.743,
   5.749,
   5.755,
   5.761,
   5.767,
   5.773,
   5.779,
   5.785,
   5.791,
   5.797};
   Double_t h_hds_1010_fy3003[50] = {
   4307,
   4354,
   4584,
   4742,
   5063,
   5204,
   5499,
   5747,
   6097,
   6223,
   6568,
   6498,
   6798,
   7190,
   7390,
   7842,
   9372,
   15096,
   35823,
   76836,
   74559,
   32850,
   13472,
   8421,
   7154,
   6363,
   6120,
   5748,
   5384,
   5236,
   4975,
   4902,
   4462,
   4298,
   4046,
   3891,
   3607,
   3454,
   3327,
   3038,
   2960,
   2869,
   2684,
   2556,
   2366,
   2276,
   2037,
   2091,
   1845,
   1595};
   Double_t h_hds_1010_felx3003[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1010_fely3003[50] = {
   65.12964,
   65.48674,
   67.20709,
   68.364,
   70.65652,
   71.64049,
   73.65693,
   75.31062,
   77.58489,
   78.38758,
   80.54474,
   80.11172,
   81.9515,
   84.29534,
   85.46656,
   88.05648,
   96.31038,
   122.3668,
   188.7703,
   276.6935,
   272.5554,
   180.7464,
   115.57,
   91.26737,
   84.0828,
   79.26998,
   77.73203,
   75.31721,
   72.87745,
   71.86194,
   70.03545,
   69.51607,
   66.30007,
   65.06104,
   63.11014,
   61.87988,
   59.56039,
   58.27287,
   57.18232,
   54.62032,
   53.90818,
   53.06538,
   51.30975,
   50.05937,
   48.14412,
   47.21006,
   44.63591,
   45.23019,
   42.45637,
   39.44058};
   Double_t h_hds_1010_fehx3003[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1010_fehy3003[50] = {
   66.12964,
   66.48674,
   68.20709,
   69.364,
   71.65652,
   72.64049,
   74.65693,
   76.31062,
   78.58489,
   79.38758,
   81.54474,
   81.11172,
   82.9515,
   85.29534,
   86.46656,
   89.05648,
   97.31038,
   123.3668,
   189.7703,
   277.6935,
   273.5554,
   181.7464,
   116.57,
   92.26737,
   85.0828,
   80.26998,
   78.73203,
   76.31721,
   73.87745,
   72.86194,
   71.03545,
   70.51607,
   67.30007,
   66.06104,
   64.11014,
   62.87988,
   60.56039,
   59.27287,
   58.18232,
   55.62032,
   54.90818,
   54.06538,
   52.30975,
   51.05937,
   49.14412,
   48.21006,
   45.63591,
   46.23019,
   43.45637,
   40.44058};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_hds_1010_fx3003,h_hds_1010_fy3003,h_hds_1010_felx3003,h_hds_1010_fehx3003,h_hds_1010_fely3003,h_hds_1010_fehy3003);
   grae->SetName("h_hds_1010");
   grae->SetTitle("Histogram of hds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_hds_101030013003 = new TH1F("Graph_Graph_h_hds_101030013003","Histogram of hds_1010_plot__mass",100,5.47,5.83);
   Graph_Graph_h_hds_101030013003->SetMinimum(1400.003);
   Graph_Graph_h_hds_101030013003->SetMaximum(84669.51);
   Graph_Graph_h_hds_101030013003->SetDirectory(0);
   Graph_Graph_h_hds_101030013003->SetStats(0);
   Graph_Graph_h_hds_101030013003->SetMarkerStyle(20);
   Graph_Graph_h_hds_101030013003->SetMarkerSize(1.2);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_hds_101030013003->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_hds_101030013003->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_hds_101030013003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_hds_101030013003->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_hds_101030013003->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_hds_101030013003->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_hds_101030013003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_hds_101030013003->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_hds_101030013003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_hds_101030013003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_hds_101030013003);
   
   grae->Draw("zp");
   
   TH1D *frame_108c29d0__6 = new TH1D("frame_108c29d0__6","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_108c29d0__6->SetBinContent(1,91818.93);
   frame_108c29d0__6->SetMinimum(0);
   frame_108c29d0__6->SetMaximum(99999);
   frame_108c29d0__6->SetEntries(3);
   frame_108c29d0__6->SetDirectory(0);
   frame_108c29d0__6->SetStats(0);
   frame_108c29d0__6->SetMarkerStyle(20);
   frame_108c29d0__6->SetMarkerSize(1.2);
   frame_108c29d0__6->GetXaxis()->SetNdivisions(508);
   frame_108c29d0__6->GetXaxis()->SetLabelFont(133);
   frame_108c29d0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_108c29d0__6->GetXaxis()->SetLabelSize(50);
   frame_108c29d0__6->GetXaxis()->SetTitleSize(-1);
   frame_108c29d0__6->GetXaxis()->SetTitleOffset(1);
   frame_108c29d0__6->GetXaxis()->SetTitleFont(132);
   frame_108c29d0__6->GetYaxis()->SetNdivisions(504);
   frame_108c29d0__6->GetYaxis()->SetLabelFont(133);
   frame_108c29d0__6->GetYaxis()->SetLabelSize(50);
   frame_108c29d0__6->GetYaxis()->SetTitleSize(0.05);
   frame_108c29d0__6->GetYaxis()->SetTitleFont(132);
   frame_108c29d0__6->GetZaxis()->SetLabelFont(132);
   frame_108c29d0__6->GetZaxis()->SetLabelSize(0.05);
   frame_108c29d0__6->GetZaxis()->SetTitleSize(0.05);
   frame_108c29d0__6->GetZaxis()->SetTitleOffset(1);
   frame_108c29d0__6->GetZaxis()->SetTitleFont(132);
   frame_108c29d0__6->Draw("AXISSAME");
   pad_glFigSP2_0_0->Modified();
   glFigSP2->cd();
  
// ------------>Primitives in pad: pad_glFigSP2_0_1
   TPad *pad_glFigSP2_0_1 = new TPad("pad_glFigSP2_0_1", "",0,0.525,0.95,1);
   pad_glFigSP2_0_1->Draw();
   pad_glFigSP2_0_1->cd();
   pad_glFigSP2_0_1->Range(5.465076,0.0001,5.7997,167647.1);
   pad_glFigSP2_0_1->SetFillColor(0);
   pad_glFigSP2_0_1->SetBorderMode(0);
   pad_glFigSP2_0_1->SetBorderSize(0);
   pad_glFigSP2_0_1->SetTickx(1);
   pad_glFigSP2_0_1->SetTicky(1);
   pad_glFigSP2_0_1->SetRightMargin(0);
   pad_glFigSP2_0_1->SetBottomMargin(0);
   pad_glFigSP2_0_1->SetFrameBorderMode(0);
   pad_glFigSP2_0_1->SetFrameBorderMode(0);
   
   TH1D *frame_105cffb0__7 = new TH1D("frame_105cffb0__7","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_105cffb0__7->SetBinContent(1,139577.1);
   frame_105cffb0__7->SetMinimum(0.0001);
   frame_105cffb0__7->SetMaximum(150000);
   frame_105cffb0__7->SetEntries(1);
   frame_105cffb0__7->SetDirectory(0);
   frame_105cffb0__7->SetStats(0);
   frame_105cffb0__7->SetMarkerStyle(20);
   frame_105cffb0__7->SetMarkerSize(1.2);
   frame_105cffb0__7->GetXaxis()->SetNdivisions(508);
   frame_105cffb0__7->GetXaxis()->SetLabelFont(133);
   frame_105cffb0__7->GetXaxis()->SetLabelOffset(0.015);
   frame_105cffb0__7->GetXaxis()->SetLabelSize(50);
   frame_105cffb0__7->GetXaxis()->SetTitleSize(-1);
   frame_105cffb0__7->GetXaxis()->SetTitleOffset(1);
   frame_105cffb0__7->GetXaxis()->SetTitleFont(132);
   frame_105cffb0__7->GetYaxis()->SetNdivisions(504);
   frame_105cffb0__7->GetYaxis()->SetLabelFont(133);
   frame_105cffb0__7->GetYaxis()->SetLabelSize(50);
   frame_105cffb0__7->GetYaxis()->SetTitleSize(0.05);
   frame_105cffb0__7->GetYaxis()->SetTitleFont(132);
   frame_105cffb0__7->GetZaxis()->SetLabelFont(132);
   frame_105cffb0__7->GetZaxis()->SetLabelSize(0.05);
   frame_105cffb0__7->GetZaxis()->SetTitleSize(0.05);
   frame_105cffb0__7->GetZaxis()->SetTitleOffset(1);
   frame_105cffb0__7->GetZaxis()->SetTitleFont(132);
   frame_105cffb0__7->Draw("FUNC");
   
   Double_t L_Norm[mass]_Comp[expopos_Background]_fx10[70] = {
   5.494,
   5.494,
   5.5,
   5.5015,
   5.503,
   5.5045,
   5.506,
   5.5075,
   5.509,
   5.5105,
   5.512,
   5.5135,
   5.515,
   5.518,
   5.521,
   5.524,
   5.527,
   5.53,
   5.533,
   5.536,
   5.539,
   5.542,
   5.545,
   5.548,
   5.551,
   5.554,
   5.56,
   5.566,
   5.572,
   5.578,
   5.584,
   5.59,
   5.596,
   5.602,
   5.608,
   5.614,
   5.62,
   5.626,
   5.632,
   5.638,
   5.644,
   5.65,
   5.656,
   5.662,
   5.668,
   5.674,
   5.68,
   5.686,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_Comp[expopos_Background]_fy10[70] = {
   0,
   6013.568,
   6013.568,
   6004.869,
   5994.657,
   5982.986,
   5969.911,
   5955.484,
   5939.756,
   5922.777,
   5904.594,
   5885.254,
   5864.804,
   5820.749,
   5772.768,
   5721.185,
   5666.305,
   5608.416,
   5547.79,
   5484.686,
   5419.345,
   5351.997,
   5282.857,
   5212.129,
   5140.004,
   5066.663,
   4916.999,
   4764.372,
   4609.87,
   4454.446,
   4298.934,
   4144.058,
   3990.445,
   3838.634,
   3689.086,
   3542.189,
   3398.272,
   3257.603,
   3120.404,
   2986.848,
   2857.071,
   2731.175,
   2609.229,
   2491.274,
   2377.33,
   2267.394,
   2161.446,
   2059.45,
   1961.357,
   1867.105,
   1776.624,
   1689.836,
   1606.655,
   1526.991,
   1450.749,
   1377.831,
   1308.136,
   1241.562,
   1178.006,
   1117.364,
   1059.534,
   1004.412,
   951.8971,
   901.8886,
   854.2881,
   808.9987,
   765.9257,
   765.9257,
   765.9257,
   0};
   graph = new TGraph(70,L_Norm[mass]_Comp[expopos_Background]_fx10,L_Norm[mass]_Comp[expopos_Background]_fy10);
   graph->SetName("L_Norm[mass]_Comp[expopos_Background]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410 = new TH1F("Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410","Projection of model(L)",100,5.4628,5.8372);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->SetMinimum(0);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->SetMaximum(6614.925);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->SetDirectory(0);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->SetStats(0);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->SetMarkerStyle(20);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->SetMarkerSize(1.2);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetNdivisions(505);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetXaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetYaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetYaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetZaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBexpopos_BackgroundcB410->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_L_Norm[mass]_Comp[expopos_Background]410);
   
   graph->Draw("l");
   
   Double_t L_Norm[mass]_Comp[cb2_L]_fx11[234] = {
   5.5,
   5.5,
   5.506,
   5.512,
   5.518,
   5.524,
   5.53,
   5.536,
   5.539,
   5.542,
   5.545,
   5.548,
   5.551,
   5.554,
   5.557,
   5.56,
   5.5615,
   5.563,
   5.5645,
   5.566,
   5.5675,
   5.569,
   5.5705,
   5.572,
   5.5735,
   5.575,
   5.57575,
   5.5765,
   5.57725,
   5.578,
   5.57875,
   5.5795,
   5.58025,
   5.581,
   5.58175,
   5.5825,
   5.58325,
   5.584,
   5.58475,
   5.5855,
   5.58625,
   5.587,
   5.58775,
   5.588125,
   5.5885,
   5.588875,
   5.58925,
   5.589625,
   5.59,
   5.590375,
   5.59075,
   5.591125,
   5.5915,
   5.591875,
   5.59225,
   5.592625,
   5.593,
   5.593375,
   5.59375,
   5.594125,
   5.5945,
   5.594875,
   5.59525,
   5.595625,
   5.596,
   5.596375,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.602,
   5.6035,
   5.60425,
   5.605,
   5.60575,
   5.6065,
   5.606875,
   5.60725,
   5.607625,
   5.608,
   5.608375,
   5.60875,
   5.609125,
   5.6095,
   5.609875,
   5.61025,
   5.610625,
   5.611,
   5.611375,
   5.61175,
   5.612125,
   5.6125,
   5.612875,
   5.61325,
   5.613625,
   5.614,
   5.614375,
   5.61475,
   5.615125,
   5.6155,
   5.615875,
   5.61625,
   5.616625,
   5.617,
   5.617375,
   5.61775,
   5.618125,
   5.6185,
   5.618875,
   5.61925,
   5.619625,
   5.62,
   5.620375,
   5.62075,
   5.621125,
   5.6215,
   5.621875,
   5.62225,
   5.622625,
   5.623,
   5.623375,
   5.62375,
   5.624125,
   5.6245,
   5.624875,
   5.62525,
   5.625625,
   5.626,
   5.626375,
   5.62675,
   5.627125,
   5.6275,
   5.627875,
   5.62825,
   5.628625,
   5.629,
   5.629375,
   5.62975,
   5.6305,
   5.63125,
   5.632,
   5.63275,
   5.6335,
   5.635,
   5.63575,
   5.6365,
   5.63725,
   5.638,
   5.63875,
   5.6395,
   5.64025,
   5.640625,
   5.641,
   5.641375,
   5.64175,
   5.642125,
   5.6425,
   5.642875,
   5.64325,
   5.643625,
   5.644,
   5.644375,
   5.64475,
   5.645125,
   5.6455,
   5.645875,
   5.64625,
   5.646625,
   5.647,
   5.647375,
   5.64775,
   5.648125,
   5.6485,
   5.648875,
   5.64925,
   5.649625,
   5.65,
   5.650375,
   5.65075,
   5.651125,
   5.6515,
   5.65225,
   5.653,
   5.65375,
   5.6545,
   5.65525,
   5.656,
   5.65675,
   5.6575,
   5.65825,
   5.659,
   5.65975,
   5.6605,
   5.66125,
   5.662,
   5.66275,
   5.6635,
   5.665,
   5.6665,
   5.668,
   5.6695,
   5.671,
   5.6725,
   5.674,
   5.6755,
   5.677,
   5.68,
   5.683,
   5.686,
   5.689,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.8};
   Double_t L_Norm[mass]_Comp[cb2_L]_fy11[234] = {
   0,
   479.296,
   564.3381,
   669.8045,
   802.0244,
   969.7813,
   1185.48,
   1466.986,
   1640.188,
   1840.593,
   2073.611,
   2345.968,
   2666.097,
   3044.651,
   3495.207,
   4035.237,
   4345.648,
   4687.448,
   5064.602,
   5481.687,
   5943.992,
   6457.657,
   7029.832,
   7668.872,
   8384.581,
   9188.507,
   9627.727,
   10094.31,
   10590.38,
   11118.23,
   11680.4,
   12279.65,
   12919.01,
   13601.82,
   14331.74,
   15112.8,
   15949.45,
   16846.6,
   17809.7,
   18844.75,
   19958.45,
   21158.22,
   22452.33,
   23137.61,
   23850.02,
   24590.87,
   25361.58,
   26163.63,
   26998.59,
   27868.12,
   28773.98,
   29718.06,
   30702.35,
   31728.94,
   32800.1,
   33918.2,
   35085.79,
   36305.56,
   37580.41,
   38913.39,
   40307.78,
   41766.15,
   43265.1,
   44792.5,
   46347.63,
   47929.63,
   49537.63,
   52827.59,
   56208.79,
   59671.31,
   63204.04,
   66794.68,
   70429.87,
   74095.14,
   81453.37,
   85112.93,
   88736.01,
   92304.34,
   95799.28,
   97513.33,
   99201.95,
   100862.8,
   102493.4,
   104091.6,
   105654.9,
   107181.1,
   108667.9,
   110113.1,
   111514.4,
   112869.7,
   114176.9,
   115434,
   116638.9,
   117789.9,
   118884.9,
   119922.3,
   120900.4,
   121817.6,
   122672.3,
   123463.3,
   124189.1,
   124848.5,
   125440.6,
   125964.2,
   126418.5,
   126802.7,
   127116.2,
   127358.5,
   127529.1,
   127627.7,
   127654.3,
   127608.6,
   127490.9,
   127301.4,
   127040.2,
   126707.9,
   126305.1,
   125832.4,
   125290.6,
   124680.7,
   124003.6,
   123260.4,
   122452.5,
   121581.1,
   120647.6,
   119653.7,
   118600.9,
   117490.9,
   116325.5,
   115106.6,
   113836.1,
   112516,
   111148.3,
   109735.2,
   108278.8,
   106781.4,
   105245.1,
   103672.4,
   102065.4,
   100426.5,
   98758.09,
   95342.14,
   91836.42,
   88259.79,
   84630.85,
   80967.8,
   73609.42,
   69947.26,
   66317.15,
   62733.42,
   59209.3,
   55756.91,
   52387.23,
   49110.01,
   47508.79,
   45933.81,
   44385.94,
   42865.98,
   41374.68,
   39912.69,
   38480.6,
   37078.92,
   35708.11,
   34368.54,
   33060.53,
   31784.32,
   30540.11,
   29328.01,
   28149.49,
   27017.26,
   25932.65,
   24893.57,
   23898.02,
   22944.1,
   22029.99,
   21153.97,
   20314.37,
   19509.61,
   18738.19,
   17998.66,
   17289.66,
   16609.85,
   15958,
   15332.9,
   14158.41,
   13077.82,
   12083.32,
   11167.76,
   10324.62,
   9547.917,
   8832.21,
   8172.505,
   7564.238,
   7003.23,
   6485.658,
   6008.016,
   5567.096,
   5159.957,
   4783.903,
   4436.46,
   3818.525,
   3290.157,
   2837.874,
   2450.297,
   2117.811,
   1832.282,
   1586.822,
   1375.59,
   1193.628,
   901.2896,
   683.0777,
   519.5705,
   396.5949,
   303.7661,
   179.9881,
   108.0129,
   65.61033,
   40.31712,
   25.04954,
   15.72862,
   9.976156,
   6.388986,
   4.129735,
   2.693211,
   1.771423,
   1.174717,
   0.7851753,
   0.5288026,
   0.3587504,
   0.2451026,
   0.1685976,
   0.1167346,
   0.1167346,
   0};
   graph = new TGraph(234,L_Norm[mass]_Comp[cb2_L]_fx11,L_Norm[mass]_Comp[cb2_L]_fy11);
   graph->SetName("L_Norm[mass]_Comp[cb2_L]");
   graph->SetTitle("Projection of model(L)");

   ci = 1197;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511 = new TH1F("Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511","Projection of model(L)",234,5.47,5.83);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->SetMinimum(0);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->SetMaximum(140419.7);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->SetDirectory(0);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->SetStats(0);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->SetMarkerStyle(20);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->SetMarkerSize(1.2);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetNdivisions(505);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetXaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetYaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetYaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetZaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB_CompoBcb2_LcB511->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_L_Norm[mass]_Comp[cb2_L]511);
   
   graph->Draw("fl");
   
   Double_t L_Norm[mass]_fx12[234] = {
   5.494,
   5.494,
   5.5,
   5.506,
   5.512,
   5.518,
   5.524,
   5.53,
   5.536,
   5.542,
   5.545,
   5.548,
   5.551,
   5.554,
   5.557,
   5.56,
   5.5615,
   5.563,
   5.5645,
   5.566,
   5.5675,
   5.569,
   5.5705,
   5.572,
   5.5735,
   5.575,
   5.57575,
   5.5765,
   5.57725,
   5.578,
   5.57875,
   5.5795,
   5.58025,
   5.581,
   5.58175,
   5.5825,
   5.58325,
   5.584,
   5.58475,
   5.5855,
   5.58625,
   5.587,
   5.58775,
   5.588125,
   5.5885,
   5.588875,
   5.58925,
   5.589625,
   5.59,
   5.590375,
   5.59075,
   5.591125,
   5.5915,
   5.591875,
   5.59225,
   5.592625,
   5.593,
   5.593375,
   5.59375,
   5.594125,
   5.5945,
   5.594875,
   5.59525,
   5.595625,
   5.596,
   5.596375,
   5.59675,
   5.5975,
   5.59825,
   5.599,
   5.59975,
   5.6005,
   5.60125,
   5.602,
   5.6035,
   5.60425,
   5.605,
   5.60575,
   5.6065,
   5.60725,
   5.607625,
   5.608,
   5.608375,
   5.60875,
   5.609125,
   5.6095,
   5.609875,
   5.61025,
   5.610625,
   5.611,
   5.611375,
   5.61175,
   5.612125,
   5.6125,
   5.612875,
   5.61325,
   5.613625,
   5.614,
   5.614375,
   5.61475,
   5.615125,
   5.6155,
   5.615875,
   5.61625,
   5.616625,
   5.617,
   5.617375,
   5.61775,
   5.618125,
   5.6185,
   5.618875,
   5.61925,
   5.619625,
   5.62,
   5.620375,
   5.62075,
   5.621125,
   5.6215,
   5.621875,
   5.62225,
   5.622625,
   5.623,
   5.623375,
   5.62375,
   5.624125,
   5.6245,
   5.624875,
   5.62525,
   5.625625,
   5.626,
   5.626375,
   5.62675,
   5.627125,
   5.6275,
   5.627875,
   5.62825,
   5.628625,
   5.629,
   5.629375,
   5.62975,
   5.6305,
   5.63125,
   5.632,
   5.63275,
   5.6335,
   5.635,
   5.63575,
   5.6365,
   5.63725,
   5.638,
   5.63875,
   5.6395,
   5.64025,
   5.640625,
   5.641,
   5.641375,
   5.64175,
   5.642125,
   5.6425,
   5.642875,
   5.64325,
   5.643625,
   5.644,
   5.644375,
   5.64475,
   5.645125,
   5.6455,
   5.645875,
   5.64625,
   5.646625,
   5.647,
   5.647375,
   5.64775,
   5.648125,
   5.6485,
   5.648875,
   5.64925,
   5.649625,
   5.65,
   5.650375,
   5.65075,
   5.651125,
   5.6515,
   5.65225,
   5.653,
   5.65375,
   5.6545,
   5.65525,
   5.656,
   5.65675,
   5.6575,
   5.65825,
   5.659,
   5.65975,
   5.6605,
   5.66125,
   5.662,
   5.66275,
   5.6635,
   5.665,
   5.6665,
   5.668,
   5.6695,
   5.671,
   5.6725,
   5.674,
   5.6755,
   5.677,
   5.68,
   5.683,
   5.686,
   5.689,
   5.692,
   5.698,
   5.704,
   5.71,
   5.716,
   5.722,
   5.728,
   5.734,
   5.74,
   5.746,
   5.752,
   5.758,
   5.764,
   5.77,
   5.776,
   5.782,
   5.788,
   5.794,
   5.8,
   5.8,
   5.806,
   5.806};
   Double_t L_Norm[mass]_fy12[234] = {
   0,
   6492.864,
   6492.864,
   6534.25,
   6574.398,
   6622.773,
   6690.966,
   6793.896,
   6951.672,
   7192.59,
   7356.467,
   7558.097,
   7806.102,
   8111.314,
   8487.483,
   8952.236,
   9224.724,
   9528.433,
   9867.347,
   10246.06,
   10669.88,
   11144.95,
   11678.45,
   12278.74,
   12955.65,
   13720.73,
   14140.51,
   14587.65,
   15064.27,
   15572.68,
   16115.4,
   16695.2,
   17315.11,
   17978.48,
   18688.95,
   19450.58,
   20267.8,
   21145.54,
   22089.22,
   23104.88,
   24199.2,
   25379.59,
   26654.35,
   27329.96,
   28032.7,
   28763.89,
   29524.94,
   30317.34,
   31142.64,
   32002.53,
   32898.76,
   33833.21,
   34807.86,
   35824.84,
   36886.37,
   37994.86,
   39152.85,
   40363.02,
   41628.27,
   42951.66,
   44336.48,
   45785.28,
   47274.65,
   48792.5,
   50338.07,
   51910.53,
   53508.99,
   56779.89,
   60142.07,
   63585.6,
   67099.36,
   70671.08,
   74287.36,
   77933.77,
   85254.39,
   88895.19,
   92499.56,
   96049.21,
   99525.51,
   102909.6,
   104561.1,
   106182.5,
   107771.4,
   109325.5,
   110842.5,
   112320,
   113756,
   115148.1,
   116494.2,
   117792.2,
   119040.1,
   120235.9,
   121377.6,
   122463.5,
   123491.8,
   124460.8,
   125368.8,
   126214.5,
   126996.4,
   127713.1,
   128363.5,
   128946.5,
   129461,
   129906.3,
   130281.5,
   130586,
   130819.3,
   130980.9,
   131070.6,
   131088.2,
   131033.6,
   130907,
   130708.5,
   130438.5,
   130097.3,
   129685.6,
   129204.1,
   128653.4,
   128034.6,
   127348.7,
   126596.7,
   125780,
   124899.8,
   123957.6,
   122954.9,
   121893.4,
   120774.6,
   119600.5,
   118372.9,
   117093.7,
   115764.9,
   114388.5,
   112966.8,
   111501.8,
   109995.7,
   108450.9,
   106869.5,
   105253.9,
   103606.5,
   101929.5,
   98496.5,
   94973.78,
   91380.19,
   87734.35,
   84054.47,
   76662.58,
   72983.75,
   69337.04,
   65736.76,
   62196.14,
   58727.33,
   55341.27,
   52047.74,
   50438.39,
   48855.29,
   47299.31,
   45771.27,
   44271.9,
   42801.85,
   41361.71,
   39952.01,
   38573.18,
   37225.61,
   35909.61,
   34625.44,
   33373.27,
   32153.24,
   30966.8,
   29826.67,
   28734.16,
   27687.2,
   26683.79,
   25722.02,
   24800.09,
   23916.25,
   23068.85,
   22256.31,
   21477.12,
   20729.84,
   20013.09,
   19325.57,
   18666.01,
   18033.21,
   16843.39,
   15747.53,
   14737.82,
   13807.11,
   12948.87,
   12157.15,
   11426.48,
   10751.87,
   10128.76,
   9552.981,
   9020.695,
   8528.403,
   8072.896,
   7651.231,
   7260.714,
   6898.872,
   6252.325,
   5695.597,
   5215.204,
   4799.768,
   4439.673,
   4126.785,
   3854.217,
   3616.125,
   3407.552,
   3062.736,
   2793.035,
   2579.021,
   2406.514,
   2265.123,
   2047.093,
   1884.637,
   1755.447,
   1646.973,
   1552.041,
   1466.478,
   1387.807,
   1314.525,
   1245.692,
   1180.699,
   1119.136,
   1060.709,
   1005.197,
   952.4259,
   902.2474,
   854.5332,
   809.1673,
   766.0425,
   766.0425,
   766.0425,
   0};
   graph = new TGraph(234,L_Norm[mass]_fx12,L_Norm[mass]_fy12);
   graph->SetName("L_Norm[mass]");
   graph->SetTitle("Projection of model(L)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_L_NormoBmasscB612 = new TH1F("Graph_Graph_L_NormoBmasscB612","Projection of model(L)",234,5.4628,5.8372);
   Graph_Graph_L_NormoBmasscB612->SetMinimum(0);
   Graph_Graph_L_NormoBmasscB612->SetMaximum(144197);
   Graph_Graph_L_NormoBmasscB612->SetDirectory(0);
   Graph_Graph_L_NormoBmasscB612->SetStats(0);
   Graph_Graph_L_NormoBmasscB612->SetMarkerStyle(20);
   Graph_Graph_L_NormoBmasscB612->SetMarkerSize(1.2);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetNdivisions(505);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB612->GetXaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB612->GetYaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB612->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB612->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB612->GetYaxis()->SetTitleFont(132);
   Graph_Graph_L_NormoBmasscB612->GetZaxis()->SetLabelFont(132);
   Graph_Graph_L_NormoBmasscB612->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_L_NormoBmasscB612->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_L_NormoBmasscB612->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_L_NormoBmasscB612->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph_L_Norm[mass]612);
   
   graph->Draw("l");
   
   Double_t h_hds_1000_fx3004[50] = {
   5.503,
   5.509,
   5.515,
   5.521,
   5.527,
   5.533,
   5.539,
   5.545,
   5.551,
   5.557,
   5.563,
   5.569,
   5.575,
   5.581,
   5.587,
   5.593,
   5.599,
   5.605,
   5.611,
   5.617,
   5.623,
   5.629,
   5.635,
   5.641,
   5.647,
   5.653,
   5.659,
   5.665,
   5.671,
   5.677,
   5.683,
   5.689,
   5.695,
   5.701,
   5.707,
   5.713,
   5.719,
   5.725,
   5.731,
   5.737,
   5.743,
   5.749,
   5.755,
   5.761,
   5.767,
   5.773,
   5.779,
   5.785,
   5.791,
   5.797};
   Double_t h_hds_1000_fy3004[50] = {
   7165,
   6520,
   6304,
   6344,
   6183,
   6466,
   6772,
   7261,
   7845,
   8806,
   10274,
   11915,
   14896,
   19127,
   26706,
   40021,
   60989,
   89297,
   116694,
   132566,
   127741,
   105341,
   74486,
   47962,
   28180,
   16611,
   9727,
   6252,
   4382,
   3245,
   2772,
   2326,
   1947,
   1926,
   1701,
   1599,
   1490,
   1443,
   1382,
   1366,
   1328,
   1191,
   1221,
   1069,
   1050,
   990,
   983,
   962,
   879,
   899};
   Double_t h_hds_1000_felx3004[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1000_fely3004[50] = {
   84.1478,
   80.24806,
   78.89931,
   79.1508,
   78.13364,
   79.913,
   81.79368,
   84.71297,
   88.07342,
   93.34162,
   100.862,
   108.657,
   121.5502,
   137.8013,
   162.9205,
   199.5531,
   246.46,
   298.3265,
   341.1054,
   363.5965,
   356.9091,
   324.0632,
   272.4217,
   218.5029,
   167.3697,
   128.3846,
   98.12682,
   78.57117,
   65.69856,
   56.4671,
   52.15216,
   47.73121,
   43.62766,
   43.38906,
   40.74621,
   39.49062,
   38.10376,
   37.49013,
   36.67862,
   36.46282,
   35.94516,
   34.01449,
   34.44639,
   32.19939,
   31.90756,
   30.96824,
   30.85682,
   30.52015,
   29.15215,
   29.4875};
   Double_t h_hds_1000_fehx3004[50] = {
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003,
   0.003};
   Double_t h_hds_1000_fehy3004[50] = {
   85.1478,
   81.24806,
   79.89931,
   80.1508,
   79.13364,
   80.913,
   82.79368,
   85.71297,
   89.07342,
   94.34162,
   101.862,
   109.657,
   122.5502,
   138.8013,
   163.9205,
   200.5531,
   247.46,
   299.3265,
   342.1054,
   364.5965,
   357.9091,
   325.0632,
   273.4217,
   219.5029,
   168.3697,
   129.3846,
   99.12682,
   79.57117,
   66.69856,
   57.4671,
   53.15216,
   48.73121,
   44.62766,
   44.38906,
   41.74621,
   40.49062,
   39.10376,
   38.49013,
   37.67862,
   37.46282,
   36.94516,
   35.01449,
   35.44639,
   33.19939,
   32.90756,
   31.96824,
   31.85682,
   31.52015,
   30.15215,
   30.4875};
   grae = new TGraphAsymmErrors(50,h_hds_1000_fx3004,h_hds_1000_fy3004,h_hds_1000_felx3004,h_hds_1000_fehx3004,h_hds_1000_fely3004,h_hds_1000_fehy3004);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   
   TH1F *Graph_Graph_h_hds_100030023004 = new TH1F("Graph_Graph_h_hds_100030023004","Histogram of hds_1000_plot__mass",100,5.47,5.83);
   Graph_Graph_h_hds_100030023004->SetMinimum(764.8631);
   Graph_Graph_h_hds_100030023004->SetMaximum(146138.7);
   Graph_Graph_h_hds_100030023004->SetDirectory(0);
   Graph_Graph_h_hds_100030023004->SetStats(0);
   Graph_Graph_h_hds_100030023004->SetMarkerStyle(20);
   Graph_Graph_h_hds_100030023004->SetMarkerSize(1.2);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetNdivisions(505);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetLabelFont(132);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_h_hds_100030023004->GetXaxis()->SetTitleFont(132);
   Graph_Graph_h_hds_100030023004->GetYaxis()->SetLabelFont(132);
   Graph_Graph_h_hds_100030023004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_h_hds_100030023004->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_h_hds_100030023004->GetYaxis()->SetTitleFont(132);
   Graph_Graph_h_hds_100030023004->GetZaxis()->SetLabelFont(132);
   Graph_Graph_h_hds_100030023004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_h_hds_100030023004->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_h_hds_100030023004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_h_hds_100030023004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_h_hds_100030023004);
   
   grae->Draw("zp");
   
   TH1D *frame_105cffb0__8 = new TH1D("frame_105cffb0__8","A RooPlot of \"mass\"",50,5.5003,5.7997);
   frame_105cffb0__8->SetBinContent(1,139577.1);
   frame_105cffb0__8->SetMinimum(0.0001);
   frame_105cffb0__8->SetMaximum(150000);
   frame_105cffb0__8->SetEntries(1);
   frame_105cffb0__8->SetDirectory(0);
   frame_105cffb0__8->SetStats(0);
   frame_105cffb0__8->SetMarkerStyle(20);
   frame_105cffb0__8->SetMarkerSize(1.2);
   frame_105cffb0__8->GetXaxis()->SetNdivisions(508);
   frame_105cffb0__8->GetXaxis()->SetLabelFont(133);
   frame_105cffb0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_105cffb0__8->GetXaxis()->SetLabelSize(50);
   frame_105cffb0__8->GetXaxis()->SetTitleSize(-1);
   frame_105cffb0__8->GetXaxis()->SetTitleOffset(1);
   frame_105cffb0__8->GetXaxis()->SetTitleFont(132);
   frame_105cffb0__8->GetYaxis()->SetNdivisions(504);
   frame_105cffb0__8->GetYaxis()->SetLabelFont(133);
   frame_105cffb0__8->GetYaxis()->SetLabelSize(50);
   frame_105cffb0__8->GetYaxis()->SetTitleSize(0.05);
   frame_105cffb0__8->GetYaxis()->SetTitleFont(132);
   frame_105cffb0__8->GetZaxis()->SetLabelFont(132);
   frame_105cffb0__8->GetZaxis()->SetLabelSize(0.05);
   frame_105cffb0__8->GetZaxis()->SetTitleSize(0.05);
   frame_105cffb0__8->GetZaxis()->SetTitleOffset(1);
   frame_105cffb0__8->GetZaxis()->SetTitleFont(132);
   frame_105cffb0__8->Draw("AXISSAME");
   pad_glFigSP2_0_1->Modified();
   glFigSP2->cd();
   glFigSP2->Modified();
   glFigSP2->cd();
   glFigSP2->SetSelected(glFigSP2);
}

